Quantifying the performance of bidirectional quantum teleportation

Bidirectional teleportation is a fundamental protocol for exchanging quantum information between two parties by means of a shared resource state and local operations and classical communication (LOCC). Here we develop two seemingly different ways of quantifying the simulation error of unideal bidirectional teleportation by means of the normalized diamond distance and the channel infidelity, and we prove that they are equivalent. By relaxing the set of operations allowed from LOCC to those that completely preserve the positivity of the partial transpose, we obtain semi-definite programming lower bounds on the simulation error of unideal bidirectional teleportation. We evaluate these bounds for several key examples: when there is no resource state at all and for isotropic and Werner states, in each case finding an analytical solution. The first aforementioned example establishes a benchmark for classical versus quantum bidirectional teleportation. Another example consists of a resource state resulting from the action of a generalized amplitude damping channel on two Bell states, for which we find an analytical expression for the simulation error. We then evaluate the performance of some schemes for bidirectional teleportation due to Kiktenko et al. and find that they are suboptimal and do not go beyond the aforementioned classical limit. We offer a scheme alternative to theirs that is provably optimal. Finally, we generalize the whole development to the setting of bidirectional controlled teleportation, in which there is an additional assisting party who helps with the exchange of quantum information, and we establish semi-definite programming lower bounds on the simulation error for this task. More generally, we provide semi-definite programming lower bounds on the performance of bipartite and multipartite channel simulation using a shared resource state and LOCC.

==> anc/mathematica/GADC-plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96659,       1796]
NotebookOptionsPosition[     94963,       1760]
NotebookOutlinePosition[     95300,       1775]
CellTagsIndexPosition[     95257,       1772]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", "Bell", " ", "state"}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Phi", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}]}], " ", ";"}]}]], "Input",
 CellChangeTimes->{{3.852654567000226*^9, 3.852654609390994*^9}, {
   3.852654671973818*^9, 3.8526547104221973`*^9}, {3.856004716636293*^9, 
   3.856004717714664*^9}, 3.856004926633747*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"05f3fc4f-ba42-4d84-a510-90d2c95f507c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Density", " ", "operator", " ", "for", " ", "Bell", " ", 
    "state"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"StatePhi", "=", 
   RowBox[{"Phi", ".", 
    RowBox[{"Transpose", "[", "Phi", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852654714988109*^9, 3.852654732438785*^9}, {
  3.856004723307238*^9, 3.856004737130411*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9ab75063-404b-4289-b4cf-29343847de36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852654733149065*^9, 3.8559967545762367`*^9, 
  3.856004966459165*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"cd6cde4f-87c4-44e3-af96-30b28b5a42f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Kraus", " ", "operators", " ", "for", " ", "generalized", " ", 
    "amplitude", " ", "damping", " ", "channel", " ", 
    RowBox[{"(", "GADC", ")"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", "N1"}], "]"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "}"}]}], "}"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"\[Gamma]", 
           RowBox[{"(", 
            RowBox[{"1", "-", "N1"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A3", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "N1", "]"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "\[Gamma]"}], "]"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A4", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Gamma]", "*", "N1"}], "]"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.852654743526682*^9, 3.852654745509413*^9}, {
  3.852654799266501*^9, 3.8526549499454107`*^9}, {3.85599673122091*^9, 
  3.855996738783854*^9}, {3.856004934281897*^9, 3.856004934816897*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a3971541-e5bf-4a13-93c7-df57bfc8dd9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Act", " ", "on", " ", "one", " ", "qubit", " ", "of", " ", 
    "the", " ", "Bell", " ", "state", " ", "with", " ", "the", " ", "GADC"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ChoiPhi", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "A1"}], "]"}], ".", 
       "StatePhi", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
         RowBox[{"Transpose", "[", "A1", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "A2"}], "]"}], ".", 
       "StatePhi", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
         RowBox[{"Transpose", "[", "A2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "A3"}], "]"}], ".", 
       "StatePhi", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
         RowBox[{"Transpose", "[", "A3", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "A4"}], "]"}], ".", 
       "StatePhi", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
         RowBox[{"Transpose", "[", "A4", "]"}]}], "]"}]}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8526549899250317`*^9, 3.8526550752423277`*^9}, {
   3.852655106799532*^9, 3.852655127017469*^9}, {3.8560047687372293`*^9, 
   3.856004786127915*^9}, 3.85600494946415*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"a2b22bfd-103b-45b5-9805-90a9cd2f760c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Act", " ", "on", " ", "the", " ", "other", " ", "qubit", " ", 
    "of", " ", "the", " ", "Bell", " ", "state", " ", "with", " ", "the", " ",
     "GADC"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DoubleGADCPhi", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"A1", ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", "ChoiPhi", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "A1", "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"A2", ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", "ChoiPhi", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "A2", "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"A3", ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", "ChoiPhi", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "A3", "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"A4", ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", "ChoiPhi", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "A4", "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.852655021450824*^9, 3.852655021859346*^9}, {
   3.852655124976882*^9, 3.852655156395431*^9}, {3.852655211900132*^9, 
   3.852655264390442*^9}, {3.8560047934567947`*^9, 3.856004805199478*^9}, 
   3.856004945866707*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"cdee6a2b-c1f6-4a8f-8b10-f572c0d34c96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "show", " ", "the", " ", "matrix", " ", "expression", " ", "for",
     " ", "the", " ", "state"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"DoubleGADCPhi", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.852655273279477*^9, 3.852655281622805*^9}, {
  3.85600480861587*^9, 3.856004821086644*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"832992e3-6d6d-4573-b724-a6741948f7ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "+", 
            RowBox[{"2", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "\[Gamma]"}]}],
               ")"}]}]}], ")"}]}]}], ")"}]}], "0", "0", 
      FractionBox[
       RowBox[{"1", "-", "\[Gamma]"}], "2"]},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
          "\[Gamma]"}]}], ")"}]}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
          "\[Gamma]"}]}], ")"}]}], "0"},
     {
      FractionBox[
       RowBox[{"1", "-", "\[Gamma]"}], "2"], "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Gamma]", "+", 
            RowBox[{"2", " ", "N1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "\[Gamma]"}]}],
               ")"}]}]}], ")"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.852655282080768*^9, 3.85599676229587*^9, 
  3.856004966626224*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"01a5c89e-ba21-4a36-a965-\
128e79f9a2f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "evaluate", " ", "the", " ", "fidelity", " ", "of", " ", "the", 
    " ", "GADC", " ", "state", " ", "with", " ", "the", " ", "Bell", " ", 
    "state"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Tr", "[", 
    RowBox[{"DoubleGADCPhi", ".", "StatePhi"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.852655302142459*^9, 3.852655319884491*^9}, {
  3.8560048247517757`*^9, 3.856004851462378*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ff878b6c-5634-41d0-bee8-63b97bf864f5"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Gamma]", "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
      "\[Gamma]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8526553203326893`*^9, 3.855996767775301*^9, 
  3.856004966680372*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"f26c427d-b082-4b11-bbae-00b45554a22b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", "double", " ", "check", " ", "the", " ", "calculation"}],
    " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "Phi", "]"}], ".", "DoubleGADCPhi", ".", 
    "Phi"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.85265537216721*^9, 3.852655389496894*^9}, {
  3.8560048573187447`*^9, 3.8560048668696547`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c07e3559-3204-4c8b-b290-af0d1b5050f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Gamma]", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
        "\[Gamma]"}]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8526553923280277`*^9, 3.855996770910863*^9, 
  3.8560049666930103`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"ddf78f27-c6df-4f8a-a98c-e874b2f00e7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "plot", " ", "the", " ", "simulation", " ", "error", " ", 
     "when", " ", "using", " ", "two", " ", "copies", " ", "of", " ", "this", 
     " ", "state", " ", "as", " ", "the", " ", "resource", " ", 
     RowBox[{"state", " ", "--"}]}], "-", " ", 
    RowBox[{
    "this", " ", "means", " ", "square", " ", "the", " ", "fidelity", " ", 
     "and", " ", "subtract", " ", "it", " ", "from", " ", "1"}]}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot3D", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
            "\[Gamma]"}]}], ")"}]}]}], ")"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"N1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.852655397601705*^9, 3.852655495325699*^9}, {
   3.8552243289386663`*^9, 3.8552243516242332`*^9}, {3.855224382162527*^9, 
   3.85522438702415*^9}, 3.85599680815716*^9, {3.856004880869402*^9, 
   3.8560049185126953`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"15a19d2b-1685-4225-8d64-fd7c8213c1bf"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx1vXlcj9v3/p9UJJQ5ZM5YkpkMd8jwkumYx0SGDCnznJmMJQcJpVLmIaVC
ImTMKZpVNM+lzIS+zue3r7V679/jnH9eD0/b3bqv127da1977fu0mms/fr66
mppaJ001tap/Pr2mXgp2Ml45EJ9qalvPOBnvGLjYZOCJtqobCvjOjc3ztmmF
K5fzkioMVQ+I65+bElEaGKUY3q7fPdjuBfGLzzdu8Gkbr/wT0T7AUPWa+OKf
p2532Z6s7DOJiLRLjifufknj8WbNNGXY8bk5QXbJxAfav2hpVJSuVFH79780
4vPiynXUtmYqswP/OWCoyiAe+ymlydHnWcpd29ONVa5ZxAtKfCb1i81WmjZb
6meXnEN80/uVfX/65CjrX5l1dzXMJ/7J2CrkhJKrJOzSvh9kV0i8f96cvocu
5So9zRJHJQcVE49cutStZmGucrjEL6mi4j1xL71p7dTU8vj+ha5/bsa7ss74
XGWaNKF9U9YZ/O3hayPz1aJJZ/Cd7TpkmK5hncFDLtTUulIthXQGb7Hw3N2k
Bawz+OfXtU5Ots8gncHfRBcb72+fRTqDx444YXDPLZt0Bt/yuuLikBc5pDPd
782r11c+ziWdwfVyo08HuOSRzuAfanfZsLxLPulM19/eJdvwXD7pDN5weHyD
seX8/UG/P/PZp7LO4OcN2zf1MGad8bnOpmXPea1YZ3C/3ZN/GdxmncEN1g+M
SlvLOoOfCfjnybgQ1hl86LENUXYprDN4dMcHRc/9WWfwJjo+L0wH5ZDO4MdM
vk+64ppLOoObpzkGHLmSRzqDX3gYqdrklk86g+fHTAu1mFZAOoPfsNlYpPu5
gHQGH9Bs/vehDvz7AJ3+6Hy2ss7gf180+J1jxjqDb697pvX7fqwzPh/79emy
u4x1Bp/+YERLoxjWGTx99LOWU3+wzuApX/9OsOmRSTqDe6vdvritZTbpDB4b
eWRdwWPWGbzHTr9qw7vkkc7gfnU8ta5b55PO4KZtJtS8OqeAdAb/0DH8eN8+
haQzeK/penp38gtJZ/BZl1we1dhYRDpDjz86+1bWGdzlfPoJ9WGsM+nX2e7n
oXGsM/jWlu4Tdxkk0J/x6TdI9+CbxqmkM/jglc0Cx3ZOJ53Bw+r5n6hYyzrT
9ezHZbZYzTqDm8WvemBtnEs6g9f7qn614izrDO6fOXLuk2zWGfx27erp/85P
6AzeYNSc5WGJrDP4t+g8z6HHikhn8OTupwb6duM8jvv+czN+lXUGL3Xzty0b
zTqD79S0+Xv4bNYZ3GJJ2sPO/VhncPdGQ7obj2Kd8RmY7mSw/S/WGXxY5sen
yedYZ/D3+81MH11nncGPt7t3bNNK1hncb3TJypwvrDPdb+HAFTsGFZDO4Bp9
utmvnlZIOoP/fXfCRkeLItIZXGdi3zdq1YtJZ/DBbXaoV5xnnXF/f+bz/+gM
nrI3OTxgPOsMHuT//WxTW9YZfF5KjdEHR7PO4O2ezb1tuZh1Bn+QoHbWcCHr
jM9mAyZkL3jEOoPftlk44t/6ATqDD101o+vJ06wzeMsy4/BO7fNJZ/CRQSFx
fdayzuAO329r3zvCOoNnqqIC52xnncFPuTgU2o9gncHN9L47ZhawzrgPWWfw
rc0eJKkmss7gD3SGvaq5hHUGb3juRt/LE1hn8PvK7QkTVrHO4Hvr3xgyZRnr
DK6KO9ov8yXr/D+faawzPSeNvQ3+rbugM/iC4oVmBr1ZZ/CF/6xpkevEOoNr
Tja5luTHOoP7a3QoOHCMdQb/NbF3yfBZrDP4kTuLvlRUsM6IV9YZXJ7P4PJ8
BpfnM7g8n8Hl+Qwuz2fwEGk+49NCms/g8nwGl+czuDyfweX5DC7PZ3B5PiMu
OT+Dy/kZXM7P4HJ+Bj8m5WdwOT/T772Un8Hl/Awu52d8yvmZ7lfKz+ByfgaX
8zO4nJ/B5fyMny/XG+ByvUH1kVRvgMv1Brhcb4DL9Qa4XG9QvSDVG+ByvQFe
V6o38CnXG+ByvQEu1xvgcr0BLtcb+Dly/Qwu18/gcv0MLtfP4HL9DC7Xz+By
/Qwu18/gcv0MLtfP4HL9jE8TqX4Gl+tn8J5S/Qwu18+4nrweBJfXg+DyehBc
Xg+Cy+tBcHk9CC6vB6meldaD4PJ6EFxeD4LL60G6X2k9iE95PQjuL60HwftL
60H8O9nfAJf9DXDZ3wDfKvkb4LK/AS77G+CyvwGeKPkb4K8lfwPcUfI3wH8H
/q+/Aa4r+RvgZZK/QdeX/A3w+pK/gb+X/Tpw2a8Dl/06cNmvI39F8uvAZb8O
XPbrwGW/Dlz268Blvw5c9uvAZb8OvJ/k14HLfh35dsKvy76lFdlO5U2fahrT
VBsv+pP+xNW2ev2rv83fyhG75BIa79Uk54D29zy6Lvijr07Gtnr59Gf8O/n6
xKXr4/OMuD7+jJ+jsT43KuJHLschrvfUIrBO8Vl/Gg8uj8d1MB5/xr97KOJ/
E328a0eVK32aJpQtvP/VS9kwaGVQkN174i7lf88o351Hf8bfy+PxifGID//u
X6v6Xx0wDn+fMfhciP/vXLo+4rVeuy507Bcv+jP+ncbuuuvbH+R4cB15PP4e
4zEO15Hjwb9DPDU32Nesonad/MmJvZe12PX+rjKmh85KNbX7dL1uM7VrT9KO
JI7xBX6/HrUfEakcu/R2tpraUxr/++XBv1Y+iyGO8REl07V71YhV7Ov8O3+j
afxemwPu+TGJxDG+mW2TTyUDk5R6Lx8YqKnF0vhVHm07buqZShzjF63VXPH+
VaryZ1A9NbVEGr99ZpBBxy1pxDG+vnqVz9/y0pQZFse01dRSaLz6pq5hvs0z
lIr/++8dz3eRHzAe1/F/reo8y4/HgyeJvP06tUd5RUU6/15Gq60f7MWc/Ook
Hw+3xdnK2f9bt2XyPoLph8evDjPH+HqmC/Z4O+Yoa054lFVUZNP4oe81s+pN
Zo7xui0PXh1km6uMWBtTVFGRS+N7187/9rwshzjGV/tHOXfEKE9pMql6XkUF
5/UuR+7ZNvhzHXCM1+i1KtosMk8p6jYgs6KCn7fWew1f2d3JJY7xcUbvJ1qN
zlfC9Fa8rbxOfdPFMudHSS5xjK87w8Loon8+zVs8N2569/pZv3YYzU9wK6sN
8QM28/wEX9V38I0Ec56H4GlbRub8duP5Bm5bd26jjpPe0vwBH3H5lvbUQek0
HygepzYrGzfKpPkAHiXqJXzv4KUlj3UtdHPo+wUP8rXpPmZgLn2P4J53l47b
PCSPvi/wT698f1drk0/fC/j9C+GrnqTlk/7gyb3nOvXeWkA6g2e6619do1FI
OuM53HD0vL3127PO4LbD1q48c551Bje237LPzo51BncOvH9uagbrDP5u5aOa
d++xzuQ39NlUO9mJdQb/5Pb9cO5y1pn290T9D53BRx9JtGrmyjqDz4hPz+wS
xzqDu6dUOdehhHWmfa0m67W7pLPO4CHzT1m3vlFAOoOrf4n9fGJeIelM+wXz
zmhll7POqGuOaP9K2mnGOoO/6WzQaspz1hl8wNC9H6u7sM7gdf1jS7s0fUM6
g6/zVGYb1n1HOoNbz9h+pfwe6wyuVGR5+wSzzuAvxXoWOoMvVbn4rfvMOoOn
LGvxMWFYHukM/rngmuMmu3zSmero9Re8ltgVkM7gd3Z1nLJ8ZCHpDD66c9UB
LasXkc7gEwfcO/LqQhHpjDpxQEnewwUjWGfw7SX3QxZmsM607p9fZ0XwedYZ
fFn44fLLQ1hncC03h553R7HO4I28ffbo57LO4NNDUuK+5bHO4CXCn4HO4IOO
lOxt2y+XdAZP3+H9U+cY6wz+61qaq1ME6wy+7XCIw6aXrDN44+dhMW7+rDN4
1za16s1ezTqDlx0c7NnSoJh0Jp98wod3t8exzuDV7YoXxpeyzuBzl2pc3R7M
OoM/eh20o2gG6wzuNNsx6rk96wyuv3xSj9W/WWfw0vCby+doZZHO4LeE3wid
wbt/6N/Dfh7rDJ53uE/q40esM/i0URqHun9nnUmHhFvvN2oWks7g7scztPsX
s87gLifXDs4OYJ3Bnc+kzwqbyTpjHdMvPmLvtgmsM7j6iWnXfT+zzuDxRXtX
OISyzrSvvjLocYUN6ww+4GvjPas3ss7gIRqXBplpZZDO4J5N2sS202Od2ef/
//xz6Ey+fW6taQYrWGfwXpu/3OgTyzqDa5kd1u5Xo4B0pnWz6/iFaY1YZ/Bd
Xy2zQ9WKSGfwh4lGl/o9ZZ3Bo7wGvPdYzjqTTy7NZ3B5PoPL8xlcns/g8nwG
l+cz+HtpPoMHS/MZvJs0n8Hl+Qwuz2fSQZrP4PJ8BpfnM7g8n7HOlvMzuJyf
yTeV8jP4Uik/g1eV8jO4nJ/B5fwMLudncDk/g8v5GVzOz+ByfgaX8zO4nJ/B
5fwM30KuN8DlegNcrjfIr5bqDXC53gCX6w1wud4Al+sNcLneIB9bqjfAP0n1
BvlkUr0BLtcb4HK9AS7XG/CB5PoZXK6fweX6GVyun8Hl+pn2u6T6GVyun6m/
TKqfweX6GVyun8Hl+hl8kVQ/gwdL9TO4XD+DT5PqZ/hq8noQXF4PgsvrQXB5
PQgurwfB5fUgxSOtB8FfSutBcHk9CC6vB8Hl9SD4R2k9CC6vB8HfSOtB8Axp
PQifUvaLwGVfCPyB5P/QfpTk84DLfg75zJJvA35d8mFof0DyYcg/l/wW8LqS
rwJeS/JPwLUknwS8quSHgMdKvge4nuRvwK9b99y95e8PrDM4fDnoDA7/DTqD
w2eDzuDw06AzOHwz6Awu+2Pkvwp/DDqTryz8LuhMfrvwtaAzOPwr6AwOnwo6
g5sIPwo60/688J2gJz6vahtET6vH+WH6/kEVIXaXlKvfay/+PZj1PNn6bLZ9
sp+yYM+0Gy/KWc8U4UObmlmYn2/I89bM+/W8O3YnFf1L71pvc2Q9bwuf1uHz
sPKPnqzn6t+3fnZWbVcc7oxtfbw762n1H/6huoh/vvsus3OTeN5aiPjrNf2q
pW/J83aHiD/o4r5DHjo8bx+J+C2WeBdOcWcfr4aI339bTa9931nPfSL+F2Mm
Za3slEc6Oh5accvVMFy5JuVbfI5L9zNMW8d69g8cPi0l6K7ypmCK+4UenAdS
K9ZFBtvdUaLGBiRWX8t6bra8qBwxvKU8K/W+VV2X823z48k3liUHKbndDB4M
1OB8G5ZRs91I10AlapZFW99g1tMP/YZSvl0n4n9lE9no5y/WcwT8rZ5eT7rW
53xrKuJv2G/s9ZvfWM9XIv4JoQN+rb3GeWC5iD9NsdAu6Mf5tq6Iv6Xhg4ZJ
ZzgPBIr443oGVVOlcR74PPtKkaHquVJXqh8eaw7zczV8phRl3TKr7cs649Pp
oP3y9Tas84K/1jZelvxY2XI2qvbZx6xzr6+6MclBEYq+VnP3q7tZZ63T5w+o
XB8pVy3u7580hXWOHzxoWLDdQ8V5R8bIUkN+rjUXvtYZqX4oFfGvcGu8Z9hO
fq7dR/y+vuvCA1hnFxH/lhRrDfsAfq5Zi/iDquS/O7OHn2umIv6qi6sPt+nB
9YOaiH/j6uF/zb3Lz7VXIn6/mo7Do9rycy1Y/5NzctArxVmqhz2X3F/qavhK
mV7SyczlCeu8J+yASuUarZjPSKky2ol1pufbpzZW1zW5Hr76dKTWsuR/lDzn
IXe+ZLPOjssy7yUHvVSmKFUrwk+wzmPqb1qvco1UkhbUnLZxE+v8QvhakVI9
HCji371x87usAtb5lIh/u/E56w2duR7eKeJPV0abTxnE9fBSEX8Xl5iP7zpx
PXxexL9zRZ9uE0tY53Ui/hv1XpwIdeY6TSXiXxSXPimxLtfDK7cdvmCoilf6
Seu7GbGzdicHxSmLP9TUXJrGOg9p38nG1TBO+dq9Qd9uPqyz0YYviso1Vql5
quTh1B6sMz5Hd3PpPLIzrzvKWzh/D7KLUQbrTrj14QXrnLliRrxd8mvl4eDt
xvr3WOc9/+G/OYj47479S82/O6/vpor4n793rjZ0J+tsLuLfbX+++ms/1rmD
iD/pYJithyfrrCfiH+mQNT1pBa87von464w5ruNsyOuONBG/edP+kadCWOcu
BSYP7ZLfKG8kv6LRgHJPQ9UbJbLU+5Xve9a5wvnJpuSgJCWq8EX77oGsc27G
kWmuhklKD/dW90LHs85RPa17qVwTFReXGk2/zmSd8Xlw3Z0x/UpYZ8/kb++D
7BKUCRMyQhYWs85D/sN/Mxbx953S+y81a9a5voh/s+PhXspt1vmniF8nqmZZ
41zWOUvE3/vDzwFeBaxzpIg/qPlo7X+ess6BIv5JH6YnbNjFOp8S8btYvjKZ
Zcjr6MLxkSlBdu/+f/5bjK/bLbvkt0qTT7M7mVfy3+58m3fMUPVWqWNZXGXy
HdbZx7LryuSgVKXOobnjSq1Z5/0ev8a6GqYqzUYPeWK6mnVeWfbMWOWaorRp
lKOKVWP/DZ/r4s5Xf1ONfSF8yv5bnoj/YEyTBz4OrHO0iL9ZlOG3O9Gsc4iI
f0nTppvMNdh/OyPib7d75WBtXfaFnET851IzB0R+Yp0dRPwXRnUc0vQW6zxV
xP/jZlTRnNmsc4yIV/bfhlc7uSg56M9zpk5ucb+ySjqbVkkMsktX2tX2an46
hHU2nb5wmKthutIspMaPcivW+eyOl4F2yWnKee1JzrprWGf9K93bqFzTlCtW
TYyTq7LOB+JPHDZUpSkNq5kOuFqbdbb6D/8Nn3c0TV/kzq/kJ4v41c1ruA15
yjrfFvF/WryhqUkFz2cTEX9hplv9CbVZZ28R/1r/kf7G31nnhiL+S+03XNR8
WMm3F/HPOzDWunwZ69zVtaqToSpLUaT87CviDV2sM9Ytk3VunB01LzkoU7ma
rfqmdZl1PlS7V0yQXaby83u7+ymjWGf1PqcGuf6pG34tyMp3mc06r5mjft0u
OUPxdh9gN/4r542CfbbNVa4Zypd21w99qMI6h/6H/2Yq4jcz+bT0b4V1xufo
4yqfI2dYZ30Rv2XnxC7eCazzARF/u7WrW0/J47yhhvgHT4zVimedV4n4l0Z2
dHzmwzrnifhLM8b/s20i6+w87HV9lWuOclSqN6o69NlhqMpRPnSMjh0fyTqv
FfHOWbPL+NBR1rnogYZ1clC2sip+bYednVhn66LF/wTZZSsmmi0XHu/KOsc2
eNXf1TBb6VXyemOrZNZ5hNL7kl1ylhK/Shm1M53zc5P/8N8OifhLD3Q2Lf7J
9YY64lfvlucxlXXG51KjvOrdD7DOBSL+lE0+F1QnWWcrEf++d1WjTfeyzq9F
/Hbq6y1Kp1baHxHxa16PWDCpFutc/OOMl13yn7pcqp/nGFbTU7nmKTm7bKcv
vMQ6x422czRU5Skdphlv6riadR6J+mj5crPEr1w/h53pOyM5KFex33H/ekEh
13Xdnns+C7LLVWwnlofWv8Y6+33U7ONqmKtM7/o6WfcK67zuP/y3IhF/tzmF
bf1Psc7WIv6b+tPXHCzh+jlWxH91z7zs0U1YZ3zaVx0bfLsN6xwq4n+/7uAu
pTbrbCriP61b68SvFK7rzor4h0ZutnjryvWG5TV7E1fDQuWWtB68lxh3yi65
QEm811s3eivr3F29v47KtUDRbzr+xYuRrPN5I+/1hqoCpdS535aAQNbZQMTb
ZWv1fb0Psc4ujssmJwflK989Vx9IXcE6a5yPfRRkl6809jC7rTePdY7/D/9t
pIj/ef6u3CbNWOcwEX/beE+P0NmsczcR/527tT72cuR1ip+I/1xBzw7HNvE6
BZ+rfCcd2m3F9fMhEf/ckPfG9u1ZZ3UR/7EPZnYH3vA65YLNwDtBdsXKdMl/
a3bwbEfXP3XJlzav1uwaVckXCqrhZpdcpMwcMLTVvIass1aag5bqz/dn4uZf
Jduadd6gnbDKUFWkVDvxKEpXn3UuQZ7b6NG/bjvWee5Mn7+SgwqV4786bHyl
yTr3+A//7byIv2yex7G0jbzuNhDx+57p8DHsPPsYLiL+494Xx2gH8DzWEPGf
zzx3vo0nr7vXifizPMv66S/ndTc+nRXnx6HGvB60FvE3v+/3KiGugHTW0q81
IjnovTLsx46rcz6xzuinW6b9zdaxNutcsjjJ0NXwvTKrp/P51AT2i+aKvsRV
h+eOMf3J/lvCXd8qKtcSJWKx5boCJ/aLLHN1HAxVJUq7RQ4NTZ6yX3RPxDv4
iNGzJYfZ33D5D/9NQ8Q/Ua9Favcg9t/WifjnDZ0zfGYE5+ViEf/pedU1gm+w
/zZHxP/dYXeg1g72i+JE/FuHt3eLMGOfc6SIf9GCsEFT37Jf9Ej4XdAT+rcT
XEncF7ffJI94S/Hv9nZopuuxkf2Q++Lv4eNhPD6dxHj8ubrQQb4+9VGKfjNc
H31o8F3Rf4a/j0+a4+eqH07jwP8U1f/Xb4k+KvAOPaxm9PrG/czg2ie79Wyx
lPuZwWsHesz89YX7mcm31A0YeHU69zOTD7c7wqjMivvGwZccjnp6oi73jYNP
DJuT8t2R9x3JH5088czcy9w3Dj5u5pNwQ2/evwF/6dx6jssC7hunfcXFDep+
/p1Hvjb4sxbHk73suV8Qv08nz01YZN6B9QRXU2vpU1lP8Dpddm4Y2pj7ycBP
l+z70uoC6wk+RPNDSswM7rMB35pmofnRh/UEXz5/tnqHcNYT3LXey59mzqwn
uJN72uz6jfi8A7hLglnha2veXwR3iHt+48VKPu8AviPyZfN9k3mfBvxS66jC
qNp83gF8/pLznY568XkH8ICF28yr1+M+S+SnGW5qF/b3ZJ3B/+h8trLO4G9N
XbTLu7LO4Lff7AgNS2GdwTNzsga9v846g2tPXDL7aDrrTL5Ovf1/L6zHfR7g
9fQ2t/n1hXUGN9l5K+HR36wzrT92as4/+Il1Bm9ZsWLhrma8vwg+6561Tb+G
fH4H/NqiDRGns1hn8EebQzJ+HOR9BfA6k62/qTUqIp2R7107VrxYZc46g/+5
Sd/KOoPHeO7WVYaxzuQH2OSHa1bj82h0HfXL8du/sM60z2O9siCmHvctgb/U
9AnpOpl1Bu/TR/NJ9Eju8wDf89fO077fWWeK527s9DaL+ZwU+KUfqwL7+bDO
4J/drnyxusQ6g1ftd1hjkxPvh4EfP/pzipo5n0cDP2V/rEpiPOuM52egt337
nyNYZ3A1tev/ozP4CKtFPetPZp3B926a6KjRgXUGT/efa3TLmM/9gV8JHXoy
w4x1pv20VouNPuxlncGnm3XYunk/6ww+K1Cvm85w7vOg/sHe/foEPWSdwe0X
DMvrXJ3PV5J//3bKl5tNeB+X/IxeBqvbVeHzleAt1J/EFd5nnam//mXdPK3Z
3G+NesSowc/frcayzuB/8oZfZZ2pHr/u5LZpDusMfqCakV+EwjqD/6qq0yBw
AusM3vvdgrCCyawzeOgtHZffV1ln8IzwoV+8brHO4OpmCwZoOLLO4Du/DNjz
VZ37PMBfz2r2onQM60x9WLaxcdVsWWfw82duqL5OYJ3Bu7TZ42Ggz3UG+FaP
M63W3WKdUd+Nm5m4M2d8OHHUdzj/Dv0xHue4wdnf2/o/3wvGf+2/4/l6W+53
x3j5HD3G347z7PTXmATiGC+fr8f478EHrxxYkkoc4+Vz9+RTVnz5WsOW+1kx
Xj6Pj/GtXZo6HIvg/kuMl8/pY/yQtdPfBcRxvyDGy+f3MX685aND0zy5vw3j
5XP9GH9h3MTSDh25Hwvj5fP+tJ+zvtRj2foC4hgvvwcA46vOX2TV+hj3wWC8
/H4AjB8wZ0PT3J1FxDFefm8AxndY9KywhiX3H2C8/D4BjPdtm1trTzFzjMd7
BjBvsf74S8xnzE9weX6CfxPzE/MNHPMQ8woc8w3zBxzzCvMEvI2YP5gP4IPE
PMH3TvGL+YDvFxzfO75HcHy/+L7A8T3iewHH90X9KILje4HO4NAfOmM9J+dn
cDk/U/+FlJ/B5fwM/kPKz+B9pPwMLudn8HQpP5NfKOVn8F1SfgaPkfIz9bFK
+Rlczs/gcn4Gl/Mz1sdyvQEu1xvgcr1B/fhSvQGeJtUb4HK9Qf0yUr0BPkOq
N8DleoPikeoNcLneAJfrDXBfqd4Al+sNcG+p3oDfINfP4HL9DC7Xz+By/UzX
kepn+rlS/Qwu18/gcv0MLtfPFI9UP9P5Lal+Bv8k1c/ke0n1M7hcP4Oflupn
+DczpfUg7W9I60FweT0ILq8HweX1ILi8HgS3kNaD4PJ6ELyLtB4El9eD4PJ6
EFxeD4LL60FweT0IXldaD8IPk/0N6k+R/A3qD5L8DXDZ3wCX/Q1w2d8Al/0N
6puT/A3wvZK/QeMlf4P2dSV/A1z2N+g8ouRvgC+Q/A3an5f8Dfh58OWgJ7js
v4FrSf4buK7kv4Ffk/w38C2S/0bnViX/DXyC5L+B15L8N/Cxkv8GLvtv4AaS
/wb+XPhv0BN88MftM47ez1c2i344+HU3awdvsW39D/Wfgbc91ef1Le846pci
X/Sge+wSy2RlheiPAVcfeWpbq7ppiono5wCvcXXp1qatM2hfH3yB6G/EPjT4
8zXliZ3359C+KfiAmaN9jZ1yaZ8PvNmIof4GE/JoXwr8xodP29aU5dE+Cnjv
qJu6Nxbmk+8P/r2fe8Dd2/nUbwefbdWzy3rROnHUHwa+JutbzKqvb6ifCfz9
yVO9uumkUf8N+Mbnmi+qKxmKn6g/wNuK/kMNsZ8KHm0w27+iRx7tX4JXKLva
/GiTT/tt5Ae6Ba9qmZtP+0Pg28fkjT2/o4D2M8APBU0J/PWrgPrb4Hd9Kewc
E7H3DfVjgT+sHbAmI/sd9Q+BD/W46J8yNENZJ5734FtFX1+82KcEb7CvqpFh
WL7SQ+yrgR/fsct9/KkCxVXsA4En5V66fmhCIe27gG++7hQQmVdI/WHwkZbF
DrLIPvaO+pnAo0wHpBr1zaD9XeoTEf1v2I8E9+79ZmCvZoW0fwa++lfsSSW3
kPZ7wKsPn9ze9FAR9UvBbxmSWtzPomkG7WuCW4q+L+zDgdcZe2Pq2pFFtG8E
HnMtw9DyVxHtz8FnmCz6l7CfBN5oyKIdt8yLqc8Y67jVwmfwk/yBu8IfaC75
AHWFD/BCWu+HivX+Hmldv0es64dI6/fhYv1uJa27L4l1d6i0vp4v1tdNpHX0
ArGOXietlzXEejleWhdfF+viHtL696dY/2K/bYbUj+TyH+vf9SJ/Yr12zqz4
5K20f5QykT/BRw12HTBgeTz1a4KnPRr1fO25FOovBH9kHWqxqw73w4Fr67co
O7s+k/pdqO/e7aRx8Nc86s8A73x6zOCeYwuonwC89qoVNef9mW/Y/wZfaNQ0
sHRBEe3XgjffMnx/927FtL9I/U2JaTVNk4qVcJEnsZ5KDW3Xf9HuOOpDBY+o
fnP9zshk6puk91uoB9RccjGN+vzAbVoGV1xpxP0l4HuW/hha/COf+iHAjybE
jMhpWUj79+D7DxR7jNEvov1m8G2v3uqdyClS1ot8CO7mGNY/2aVY2SHyIdYv
/f1Ph0/LeaMoIh+Cr/xp0sTdLI36EcG/qz3Y53Ihg/ozwCd4bep9x7+A+gnA
D5111qt6oZD2v8Fv5Jt+cF9bRPu1tH/b4qvbudbFSnuR91D/XysZt3DonndK
psh74Ad7JkUkmWZQvwL45FPzQs82LKT9dfC2MSH3+6cX0n4wuFFY/27nnYqU
FyK/oR7WeGY5uOW1dNqPB3ev2P1Vu0Uh7R+DT23j0r5LKO8f0/kDg9dBnkEF
tH9M+8DmNTdsv3iY9oPBsf+LOgccdQ72m1H/tBXXQX0Ojv1c7B+Dox4oEH2T
uP65nYuMWqRlKlPFeQw8T7V/Nn9Q/OAW9YOCN64/KbFzqyzqX6T3EIR+tnly
O1s5Jc5v4LmW1v+2j9fem3SOAvzdozU9/e48p75S8LA+2/v8GJalhIo+QvAb
Xdqe/f07W2ki+t7An/dq6/97da7yRpwPoedjt4uRVYf5KyninAO9p2f7xo3q
JU/pXAH41san+5ldjqF+VvDYgBWp4ROzqP+SnstLjvda3i6H+gXBP86xrPf5
Zi71t4F/CPjWY0+NfKW3OK+C56DRvYqmxZ8u0LkR8HWj147tXe8JnXMAXzav
z559ea+pLx+8w+bGeTbLkqjvFjz6jOF41egs6hMFn/bphN/2HjnU10h9jjbq
2eMTc6kPj/p5V5xo5K/kU98Y+FifVuc6LC9QQsR5GzyvUzr0nB483ktpJs6N
gDvpqKdvN4mgcxrgfcsPqCc1eU3nCugckvq2QZ8fcx88uOvdFesCLr+lfmLw
uQ+jz3/slkX9r+Aaj7eXfjfKoX5N+rknpreyTcul/kJ6v0iudc3yP+s+9MOB
nyppNrXusQLq3wLfuOnE1us+hcpK8XuK569OzoAB4ycepnM+4E4nyza3HPKQ
zqWAW0W7BB8c+orOUYBHPk2rtaBuIvX9g7f6rF7fTf8t9amDr1j7cc3PgHTq
96XznaEl3m11c6g/Fdy26ubxL6JzqZ8S/Knxl1FzJ+RT/x/4oMW5pcanC6hf
ja7v/jRCP7CQ+qvoPRaWPzeGnS5SNETewfP3peiLzhV5CTy/68thDkeylREi
L9H7Qi4uCyr4dEsZKfIO+E3R3xsl8hV435CtqZd7ZlO/Mvjbnh2HXNbJVfaI
fIXn0fwNDu12Hr+p9BD5CjyszovBxenPFVeRd8CtRF9rsMhj4I3v2E1r9zSL
+qHJz/zhoaPlkUP9u+CZTqpdy7rlKU9EHqNzWj2yTfPM/JUYkcfAw3Jc7Evf
PlXmijwGXpr/+mgNrxhlicg74AtF/6enyG/Ul72vp7f5qCzqzwYf1/xDZ83m
OdRPDN7rSq3smCvc/wo+Q+OvNwnq+Uptkd/oPJne9falDy4oK0V+A+/Y8+Lu
5NTHSleR3+g8n+PZieaXXit+Ir+Bn4kzM8qrmqToirwDbiT6KveIvAd+tGDX
lsUPM6m/HPzQvDpTHh7Ipn5o8E2vTuyfUC+X+nfBQ/waPfWxyqN+U/CFPaI9
T63OVw6KvIfnfuw/3Yo6NfWi83LgVoY3+xamP1KqiLwH3mPiXOvjf+rptSLv
gc/T3VmxtVai8lXkPXovxaHBGyYdTFUCRN4BXyH6G+1FPgTPm5fQrmeXTOqn
p/7NsuBvewqzqP8b/GP/DTtu2uRQvzL11br4FXl45lJ/LfinOfWuzvDLo35Q
8I2Ts4/2dcyn84GoQ/pUVN9uXfKAzrOBl+lfcNkaEa2MFHmPxof3unu9UQKd
FwK3USLjGzql0PkW8FZ5OgU7jqcp03C+Uuo/xPkB8Ck3Ly0u6pdF/e7gR0/f
9jE5k0392eDNJ/8TOv1xDvUTg//yObvc7c9zH/2vdE662pCy2qvyqF8T/Ort
L6lZWvmKgciH4C+kc76o00aN293oyFDu2wQvXzO9aKEm+wXg3imGw1N7cH8s
+L1tx58q4dy3Ce5zseaalyn8nAA3210l7OtR3l8El8/zgh/xNRmeOo/3Y8BP
+aT7WKu4DxZ88uqpIRbVuA+W6uS3EUcaeXN/Jvjv3XFF6QbcFwWdamn6fQ3p
wzqAJ+Y6vqvqxDqAO3s0aGvQl/uEwTskdRn+w7jSeUbB06dU94sp5/0/ep+c
dN4W/MSCq9nedbi/msY/Kful5PP9grvfeKCK8+DfH+oP3J0Q/KAn9/2CH/Me
WlR+nf0d6LEjT6fn4Zd8v+C2btYm207z/dJ50IHNR+s78P1S313g+zGF4/j5
BC6fb6U+umqjF2t48P4EeHaVi8HXFnDfOPi9nofa/Nbj3wfw/D0jkgzPcD8Q
7u/17JTzkSUcP/i1EYmZW/w4fvr+y+LD447ycwtcPh8K/kU3aul9Nfb3wfsZ
dI9ODeY4qc6vEmN5YEIRxYN49TZba62P5njAfb+M76P7gp834PJ5SfBBp+Jq
VuvG50TANftHu+vEFdH18fMPDVxm8L00k64DLp8HBG/d/ZveEmNef8IXks8D
gsvv4wKX38cFLr+PC1x+Hxe4/D4ucLyPC/kHXH7vFrj83i1w+b1b4PJ7t8Dl
926By+/dkn02cIzH+7igJ+5jk1LQSbvSuT9wn68HY9IqvXcLvEmk5ZzrM1lP
6hsZc+GBznLWE9zfzdJpRgXPQ/DP9R1/ulTjfgXitl5mux6zbuAZl4zudi3n
/V3y/dzLQvyrsW7k11U9bOX5vtK5J8ELbrS+sDiIdaP3Ia03s5o2m3//EVcH
vd5rii6yDuCBs1JSLUZUOv8o+MKdfRoNncg6gJ/03NZxWxHrQOdED3061bSU
8xt4ylRTvxOv+H7BJ2ocf5b/hvMG+Kof1mZG9/l+wYdqLU1P2Mn3C95glotN
f2POI/j5BrWcm1xrx/dFvpnukV/qbSudNxT8xdmLfx96yfcFXreWR49jzzjv
gX8oP9v+tTPHD9570vqljRw4fvDURmHmTqYcP/jGZaefrY1lfx8/Z3dA+4f1
Mzk/g+tZtkuc7F3pvJ7g2X7VVt48wvkQfHPyl5Ex5fy8AK9fzXduSiDnYfA7
ngfGdBrPeRjX8x812evUYv654IGaPfrUG8N5kt4T/HL7YRcdvj7458BJZ+ec
5nUs/l3n+Sf/NvnG9SKddx9y16HJ5QL6/ZfPNeDPyAfebW1GBmuH0Xh6X47Y
16Y+LcH3GhWmF+dxXYXfG4N9+Y1KW3DeBu/0fdqWJR6RdH3wuqI/AdcH17BN
bZo4l31q8L7l9oNNznDdhvlb17JjW9Nu/HPBtedYjDa/y/mNuLFps+Lt/DwA
7y36UhAP9Y3rP9uR+IjjAX+uq9e7ph7nK/AzEQkTA025jsQ8Tf6l/3mtOccJ
3tql/pE5cRwnvafTa0gzp5Ocf+j9DK06ONc2eUPxk58m+pcQP7hze+OGbfQ4
j4BPuDZl86H5HD/4DbtLGpnO/PsAfn3E96A6R/icF+Z7QM7m0icj+b7AT1rU
DH+Vw/cFblNl5sSxV/i+wF9dmZbaw5LzD3itI8brD03hc/jg6IvD/dJ7pv2O
ml4ZyvcLft/4g24zb75f8KjW9wo/v+b7Jf8wfHpC7RTOV+DGV5p51wnn9QB+
LyO+Fc5v+Vel93IIvn+HWoBrpecseMj8E/uHVTpfD348PH1N51msA/UVX128
9nil5yx4s0fN7p2tVJeADxb9mfScFtz8me/hzgtYH/DlZbNrRlR6/oLP0u0/
ZVGl5y/4siG2Fu8qPX/BP1096BBe6fkLbrAqevDWID73irjwXgLED24u4sd4
xLthcffpx1WsM/VPCv8N1wFPk+YJeGnwcPNEC84nuO+IKvMHbRrI1wevcebl
D7Vo/h7Bca4cPxdc/n0Er9bKvG1gbdaffq7d+/vJc7kPg/rTdPoMXNSF4wHv
XW/s8OCbHA+978cp0XrvBp5X9H4a4b8hTrqOlPfAbz3y3Hb3Aec9cLueZZ7l
OjxPwN9XeRNd2onzHuaFbwfjd7MMOH7qK9sxZVDI3xw/cZ/njfymcvzg+kkz
nxnc53Ul9bMJ/w33RX1l0vOF3scz8vfdr7P5vsDN480HrXHnegW8wfO4ar8v
8noT3C1ot3XoUb5f6ls77+w2TZPvl/q+Pg+ao2bH9wu+xGvNpZQuld5LIHi1
mr8/lm3i+wXvsHSMq50x1zn0HgXhv0EHcBfpOU4+nqPG2fbZXHeC+4/xfbqy
JusAHn0jZOxNbdaB3iP+xi+mQTr7CdS39q3X2fHHWB/UKVckfwl8cvDPffsH
sj5UZ9nMn2lYaR0OvmLF5ZGKSaX3CeAc61ODVW632F8CP30zZNeRRPaXZF8O
uoEvEvUSdKM+tLFLrWLGsW70/2EIuL0pfDb7TuBWT3zvfRjCvhP4ozWHFztU
Yd3ATQ5Ptw07yb4Tnet9NtkyuQGPg657xL7t/wNeeAyV
    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJw1mXngTVX3xu89e59QCiHzTIY0GKIUMqUyhaIXjYQyJ2k0ZMicprdoLg2S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            "]], 
           Polygon3DBox[CompressedData["
1:eJw1mnfgz1UfxT/33o+RJMloyMompfGkTVMKpaVCGS0aGkakjJKUStEwCiEq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            "]], 
           Polygon3DBox[CompressedData["
1:eJwt13ncjWUaAODvO+dIliRLRpFBGEKTtawjW9nK3tgauylLZclkKWPf96US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            "]]},
          Annotation[#, "Charting`Private`Tag$10057#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0rsvpFEYwOGPcRsMK6Jd0RAFpSgoN4pViSjoiGK3WIlsQakQOh1/AS0R
+k3o3MfMuM2ystkIu2Tjfg3PSRS/eU7mO5nznsxX0zvQ8S0niqJR3SqsL/Vb
87lR9IE/WM0NNvKQrTxnO5/Zw9JYFCX01bqew2zmONs4xS7OsJ+L/M5l/ucJ
77Wta/3TioFSXGWaa8xwnTthJu5yk3vcYlL74Xd4wBSzTPMnMzzkDo+4y1+c
dY9TPuhYN+GOmjBbkiNc4iAX2MdpdnKSnzjGJg6xjrX6Yh1nNx+d8Zl/2cIs
G8K9+JEX9v3hncp1FfaqyoxlrGSCFSwNe1jCBItZwng4j0UsYL4KrWMsCP9x
+I6vytNLeKYnGSOa83H2/j68Acy/Svc=
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{690, 1004, 473, 689, 1113, 912, 691, 1114, 913, 692, 1115, 
        914, 693, 1116, 915, 694, 1117, 916, 695, 1118, 1010, 1217, 696, 1119,
         917, 697, 1120, 918, 698, 1121, 919, 699, 1122, 920, 700, 1123, 921, 
        701, 1124, 922, 702, 1322, 1005, 923, 1006}], 
       Line3DBox[{704, 1011, 1218, 703, 488, 705, 1125, 924, 706, 1126, 925, 
        707, 1127, 926, 708, 1128, 927, 709, 1129, 1012, 1219, 710, 1013, 
        1220, 711, 1130, 928, 712, 1131, 929, 713, 1132, 930, 714, 1133, 931, 
        715, 1134, 932, 716, 1135, 933, 717}], 
       Line3DBox[{719, 1014, 1221, 718, 1015, 1222, 720, 504, 721, 1136, 934, 
        722, 1137, 935, 723, 1138, 936, 724, 1139, 1016, 1223, 725, 1017, 
        1224, 726, 1018, 1225, 727, 1140, 937, 728, 1141, 938, 729, 1142, 939,
         730, 1143, 940, 731, 1144, 941, 732}], 
       Line3DBox[{734, 1019, 1226, 733, 1020, 1227, 735, 1021, 1228, 736, 520,
         737, 1145, 942, 738, 1146, 943, 739, 1147, 1022, 1229, 740, 1023, 
        1230, 741, 1024, 1231, 742, 1025, 1232, 743, 1148, 944, 744, 1149, 
        945, 745, 1150, 946, 746, 1151, 947, 747}], 
       Line3DBox[{749, 1026, 1233, 748, 1027, 1234, 750, 1028, 1235, 751, 
        1029, 1236, 752, 536, 753, 1152, 948, 754, 1153, 1030, 1237, 755, 
        1031, 1238, 756, 1032, 1239, 757, 1033, 1240, 758, 1034, 1241, 759, 
        1154, 949, 760, 1155, 950, 761, 1156, 951, 762}], 
       Line3DBox[{764, 1035, 1242, 763, 1036, 1243, 765, 1037, 1244, 766, 
        1038, 1245, 767, 1039, 1246, 768, 552, 769, 1157, 1040, 1247, 770, 
        1041, 1248, 771, 1042, 1249, 772, 1043, 1250, 773, 1044, 1251, 774, 
        1045, 1252, 775, 1158, 952, 776, 1159, 953, 777}], 
       Line3DBox[{781, 1160, 954, 779, 1161, 955, 783, 1162, 956, 785, 1163, 
        957, 787, 1164, 958, 789, 1165, 959, 791, 1166, 569, 793, 1167, 960, 
        795, 1168, 961, 797, 1169, 962, 799, 1170, 963, 801, 1171, 964, 803, 
        1172, 965, 805, 1174, 967, 807}], 
       Line3DBox[{806, 966, 1173, 804, 1265, 1057, 802, 1264, 1056, 800, 1263,
         1055, 798, 1262, 1054, 796, 1261, 1053, 794, 1260, 1052, 792, 1259, 
        568, 790, 1258, 1051, 788, 1257, 1050, 786, 1256, 1049, 784, 1255, 
        1048, 782, 1254, 1047, 778, 1253, 1046, 780}], 
       Line3DBox[{809, 1058, 1266, 808, 1175, 968, 810, 1176, 969, 811, 1177, 
        970, 812, 1178, 971, 813, 1179, 972, 814, 1180, 1059, 1267, 815, 585, 
        816, 1181, 973, 817, 1182, 974, 818, 1183, 975, 819, 1184, 976, 820, 
        1185, 977, 821, 1186, 978, 822}], 
       Line3DBox[{824, 1060, 1268, 823, 1061, 1269, 825, 1187, 979, 826, 1188,
         980, 827, 1189, 981, 828, 1190, 982, 829, 1191, 1062, 1270, 830, 
        1063, 1271, 831, 601, 832, 1192, 983, 833, 1193, 984, 834, 1194, 985, 
        835, 1195, 986, 836, 1196, 987, 837}], 
       Line3DBox[{839, 1064, 1272, 838, 1065, 1273, 840, 1066, 1274, 841, 
        1197, 988, 842, 1198, 989, 843, 1199, 990, 844, 1200, 1067, 1275, 845,
         1068, 1276, 846, 1069, 1277, 847, 617, 848, 1201, 991, 849, 1202, 
        992, 850, 1203, 993, 851, 1204, 994, 852}], 
       Line3DBox[{854, 1070, 1278, 853, 1071, 1279, 855, 1072, 1280, 856, 
        1073, 1281, 857, 1205, 995, 858, 1206, 996, 859, 1207, 1074, 1282, 
        860, 1075, 1283, 861, 1076, 1284, 862, 1077, 1285, 863, 633, 864, 
        1208, 997, 865, 1209, 998, 866, 1210, 999, 867}], 
       Line3DBox[{869, 1078, 1286, 868, 1079, 1287, 870, 1080, 1288, 871, 
        1081, 1289, 872, 1082, 1290, 873, 1211, 1000, 874, 1212, 1083, 1291, 
        875, 1084, 1292, 876, 1085, 1293, 877, 1086, 1294, 878, 1087, 1295, 
        879, 649, 880, 1213, 1001, 881, 1214, 1002, 882}], 
       Line3DBox[{884, 1088, 1296, 883, 1089, 1297, 885, 1090, 1298, 886, 
        1091, 1299, 887, 1092, 1300, 888, 1093, 1301, 889, 1215, 1094, 1302, 
        890, 1095, 1303, 891, 1096, 1304, 892, 1097, 1305, 893, 1098, 1306, 
        894, 1099, 1307, 895, 665, 896, 1216, 1003, 897}], 
       Line3DBox[{911, 1009, 685, 910, 1321, 1111, 909, 1320, 1110, 908, 1319,
         1109, 907, 1318, 1108, 906, 1317, 1107, 905, 1316, 1106, 904, 1315, 
        1314, 1105, 903, 1313, 1104, 902, 1312, 1103, 901, 1311, 1102, 900, 
        1310, 1101, 899, 1309, 1100, 898, 1112, 1308, 1007, 1008}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{251, 474, 1113, 252, 488, 280, 1222, 503, 295, 1227, 518, 
        310, 1234, 533, 325, 1243, 548, 340, 1254, 563, 1161, 355, 578, 1175, 
        370, 1269, 593, 385, 1273, 608, 400, 1279, 623, 415, 1287, 638, 430, 
        1297, 653, 445, 1309, 668, 460}], 
       Line3DBox[{253, 475, 1114, 254, 489, 1125, 281, 504, 296, 1228, 519, 
        311, 1235, 534, 326, 1244, 549, 341, 1255, 564, 1162, 356, 579, 1176, 
        371, 594, 1187, 386, 1274, 609, 401, 1280, 624, 416, 1288, 639, 431, 
        1298, 654, 446, 1310, 669, 461}], 
       Line3DBox[{255, 476, 1115, 256, 490, 1126, 282, 505, 1136, 297, 520, 
        312, 1236, 535, 327, 1245, 550, 342, 1256, 565, 1163, 357, 580, 1177, 
        372, 595, 1188, 387, 610, 1197, 402, 1281, 625, 417, 1289, 640, 432, 
        1299, 655, 447, 1311, 670, 462}], 
       Line3DBox[{257, 477, 1116, 258, 491, 1127, 283, 506, 1137, 298, 521, 
        1145, 313, 536, 328, 1246, 551, 343, 1257, 566, 1164, 358, 581, 1178, 
        373, 596, 1189, 388, 611, 1198, 403, 626, 1205, 418, 1290, 641, 433, 
        1300, 656, 448, 1312, 671, 463}], 
       Line3DBox[{259, 478, 1117, 260, 492, 1128, 284, 507, 1138, 299, 522, 
        1146, 314, 537, 1152, 329, 552, 344, 1258, 567, 1165, 359, 582, 1179, 
        374, 597, 1190, 389, 612, 1199, 404, 627, 1206, 419, 642, 1211, 434, 
        1301, 657, 449, 1313, 672, 464}], 
       Line3DBox[{261, 479, 1118, 263, 493, 1129, 285, 508, 1139, 300, 523, 
        1147, 315, 538, 1153, 330, 553, 1157, 345, 568, 1166, 360, 583, 1180, 
        375, 598, 1191, 390, 613, 1200, 405, 628, 1207, 420, 643, 1212, 435, 
        658, 1215, 450, 1314, 673, 465}], 
       Line3DBox[{265, 481, 1119, 266, 1220, 495, 287, 1224, 510, 302, 1230, 
        525, 317, 1238, 540, 332, 1248, 555, 347, 1260, 570, 1167, 362, 585, 
        377, 1271, 600, 392, 1276, 615, 407, 1283, 630, 422, 1292, 645, 437, 
        1303, 660, 452, 1316, 675, 467}], 
       Line3DBox[{267, 482, 1120, 268, 496, 1130, 288, 1225, 511, 303, 1231, 
        526, 318, 1239, 541, 333, 1249, 556, 348, 1261, 571, 1168, 363, 586, 
        1181, 378, 601, 393, 1277, 616, 408, 1284, 631, 423, 1293, 646, 438, 
        1304, 661, 453, 1317, 676, 468}], 
       Line3DBox[{269, 483, 1121, 270, 497, 1131, 289, 512, 1140, 304, 1232, 
        527, 319, 1240, 542, 334, 1250, 557, 349, 1262, 572, 1169, 364, 587, 
        1182, 379, 602, 1192, 394, 617, 409, 1285, 632, 424, 1294, 647, 439, 
        1305, 662, 454, 1318, 677, 469}], 
       Line3DBox[{271, 484, 1122, 272, 498, 1132, 290, 513, 1141, 305, 528, 
        1148, 320, 1241, 543, 335, 1251, 558, 350, 1263, 573, 1170, 365, 588, 
        1183, 380, 603, 1193, 395, 618, 1201, 410, 633, 425, 1295, 648, 440, 
        1306, 663, 455, 1319, 678, 470}], 
       Line3DBox[{273, 485, 1123, 274, 499, 1133, 291, 514, 1142, 306, 529, 
        1149, 321, 544, 1154, 336, 1252, 559, 351, 1264, 574, 1171, 366, 589, 
        1184, 381, 604, 1194, 396, 619, 1202, 411, 634, 1208, 426, 649, 441, 
        1307, 664, 456, 1320, 679, 471}], 
       Line3DBox[{275, 486, 1124, 276, 500, 1134, 292, 515, 1143, 307, 530, 
        1150, 322, 545, 1155, 337, 560, 1158, 352, 1265, 575, 1172, 367, 590, 
        1185, 382, 605, 1195, 397, 620, 1203, 412, 635, 1209, 427, 650, 1213, 
        442, 665, 457, 1321, 680, 472}], 
       Line3DBox[{277, 682, 1322, 683, 278, 501, 1135, 293, 516, 1144, 308, 
        531, 1151, 323, 546, 1156, 338, 561, 1159, 353, 576, 1173, 1174, 368, 
        591, 1186, 383, 606, 1196, 398, 621, 1204, 413, 636, 1210, 428, 651, 
        1214, 443, 666, 1216, 458, 685, 686, 687}], 
       Line3DBox[{459, 667, 684, 1308, 444, 652, 1296, 429, 637, 1286, 414, 
        622, 1278, 399, 607, 1272, 384, 592, 1268, 369, 577, 1266, 354, 1160, 
        562, 1253, 339, 547, 1242, 324, 532, 1233, 309, 517, 1226, 294, 502, 
        1221, 279, 487, 1218, 250, 473, 681, 688}], 
       Line3DBox[{466, 674, 1315, 451, 659, 1302, 436, 644, 1291, 421, 629, 
        1282, 406, 614, 1275, 391, 599, 1270, 376, 584, 1267, 361, 569, 1259, 
        346, 554, 1247, 331, 539, 1237, 316, 524, 1229, 301, 509, 1223, 286, 
        494, 1219, 264, 480, 1217, 262}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJyMnHk4VXv7/01pkMpUSUQiDVKiQbhViorm0mwslUIRRZSUhAohyixDZhJC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     "]], {}},
  Axes->True,
  AxesLabel->{
    FormBox[
     TagBox["\[Gamma]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["N1", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      TemplateBox[{0}, "Spacer1"], HoldForm], TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{387.7455222345631, 211.89568362555107`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{Full, Full, All},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-0.9916714730124703, 3.1523856163463173`, 0.7273600315291503},
  ViewVertical->{0.06450365922576445, -0.20504815665141896`, 
   0.9766240481374303}]], "Output",
 CellChangeTimes->{{3.8526554371765137`*^9, 3.852655496047472*^9}, {
   3.85522434613634*^9, 3.855224352453051*^9}, 3.8552243877348127`*^9, 
   3.855996809855143*^9, 3.8560049667806168`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"d41193c4-6f8d-4ffd-914e-a4faa4f685d4"]
}, Open  ]]
},
WindowSize->{1399, 851},
WindowMargins->{{1, Automatic}, {-9, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 754, 20, 52, "Input",ExpressionUUID->"05f3fc4f-ba42-4d84-a510-90d2c95f507c"],
Cell[CellGroupData[{
Cell[1337, 44, 483, 11, 52, "Input",ExpressionUUID->"9ab75063-404b-4289-b4cf-29343847de36"],
Cell[1823, 57, 635, 17, 50, "Output",ExpressionUUID->"cd6cde4f-87c4-44e3-af96-30b28b5a42f7"]
}, Open  ]],
Cell[2473, 77, 2065, 62, 115, "Input",ExpressionUUID->"a3971541-e5bf-4a13-93c7-df57bfc8dd9d"],
Cell[4541, 141, 2061, 51, 115, "Input",ExpressionUUID->"a2b22bfd-103b-45b5-9805-90a9cd2f760c"],
Cell[6605, 194, 2125, 52, 115, "Input",ExpressionUUID->"cdee6a2b-c1f6-4a8f-8b10-f572c0d34c96"],
Cell[CellGroupData[{
Cell[8755, 250, 456, 9, 52, "Input",ExpressionUUID->"832992e3-6d6d-4573-b724-a6741948f7ff"],
Cell[9214, 261, 2633, 80, 128, "Output",ExpressionUUID->"01a5c89e-ba21-4a36-a965-128e79f9a2f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11884, 346, 583, 12, 52, "Input",ExpressionUUID->"ff878b6c-5634-41d0-bee8-63b97bf864f5"],
Cell[12470, 360, 510, 14, 50, "Output",ExpressionUUID->"f26c427d-b082-4b11-bbae-00b45554a22b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13017, 379, 506, 11, 52, "Input",ExpressionUUID->"c07e3559-3204-4c8b-b290-af0d1b5050f6"],
Cell[13526, 392, 579, 16, 50, "Output",ExpressionUUID->"ddf78f27-c6df-4f8a-a98c-e874b2f00e7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14142, 413, 1575, 38, 68, "Input",ExpressionUUID->"15a19d2b-1685-4225-8d64-fd7c8213c1bf"],
Cell[15720, 453, 79227, 1304, 264, "Output",ExpressionUUID->"d41193c4-6f8d-4ffd-914e-a4faa4f685d4"]
}, Open  ]]
}
]
*)



==> anc/mathematica/error-no-resource.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13511,        406]
NotebookOptionsPosition[     12455,        380]
NotebookOutlinePosition[     12795,        395]
CellTagsIndexPosition[     12752,        392]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"p1", "+", "p2", "+", "p3", "+", "p4"}], "\[Equal]", "1"}], "&&", 
   
   RowBox[{"p1", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"p2", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"p3", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"p4", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"d", "==", "2"}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p2", "+", 
       RowBox[{"p4", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
    RowBox[{"p1", "+", 
     RowBox[{"p3", "/", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p3", "+", 
       RowBox[{"p4", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
    RowBox[{"p1", "+", 
     RowBox[{"p2", "/", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}]}]}], " ", "&&", 
   RowBox[{
    RowBox[{"p1", "+", 
     RowBox[{"p4", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "\[GreaterEqual]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p2", "+", "p3"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.790642312889229*^9, 3.7906424901244173`*^9}, {
  3.790642545092663*^9, 3.7906425451683807`*^9}, {3.79064257856636*^9, 
  3.790642599308321*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4e4358c1-1166-4792-8548-3359e972533b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p3", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "\[LessEqual]", "p2", "<", 
           FractionBox["1", "2"]}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p2"}]}], ")"}]}], "\[LessEqual]", "p4", 
           "\[LessEqual]", 
           RowBox[{"1", "-", "p2"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2", "\[Equal]", 
           FractionBox["1", "2"]}], "&&", 
          RowBox[{"p4", "\[Equal]", 
           FractionBox["1", "2"]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "p3", "<", 
       FractionBox["1", "4"]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "\[LessEqual]", "p2", "<", "p3"}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"6", " ", "p2"}], "-", 
              RowBox[{"2", " ", "p3"}]}], ")"}]}], "\[LessEqual]", "p4", 
           "\[LessEqual]", 
           RowBox[{"1", "-", "p2", "-", "p3"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p3", "\[LessEqual]", "p2", "\[LessEqual]", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p3"}]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p2"}], "-", 
              RowBox[{"6", " ", "p3"}]}], ")"}]}], "\[LessEqual]", "p4", 
           "\[LessEqual]", 
           RowBox[{"1", "-", "p2", "-", "p3"}]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p3", "\[Equal]", 
       FractionBox["1", "4"]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "\[LessEqual]", "p2", "<", 
           FractionBox["1", "4"]}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["5", "2"], "-", 
              RowBox[{"6", " ", "p2"}]}], ")"}]}], "\[LessEqual]", "p4", 
           "\[LessEqual]", 
           RowBox[{
            FractionBox["3", "4"], "-", "p2"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2", "\[Equal]", 
           FractionBox["1", "4"]}], "&&", 
          RowBox[{
           FractionBox["1", "4"], "\[LessEqual]", "p4", "\[LessEqual]", 
           FractionBox["1", "2"]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], "<", "p3", "<", 
       FractionBox["1", "2"]}], "&&", 
      RowBox[{"0", "\[LessEqual]", "p2", "\[LessEqual]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "p3"}]}], ")"}]}]}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"6", " ", "p2"}], "-", 
          RowBox[{"2", " ", "p3"}]}], ")"}]}], "\[LessEqual]", "p4", 
       "\[LessEqual]", 
       RowBox[{"1", "-", "p2", "-", "p3"}]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p3", "\[Equal]", 
       FractionBox["1", "2"]}], "&&", 
      RowBox[{"p2", "\[Equal]", "0"}], "&&", 
      RowBox[{"p4", "\[Equal]", 
       FractionBox["1", "2"]}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"p1", "\[Equal]", 
   RowBox[{"1", "-", "p2", "-", "p3", "-", "p4"}]}], "&&", 
  RowBox[{"d", "\[Equal]", "2"}]}]], "Output",
 CellChangeTimes->{{3.790642469144205*^9, 3.790642491001912*^9}, 
   3.790642545965087*^9, {3.790642588158391*^9, 3.790642600644072*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"694d4843-ca39-421c-9203-797b8fd5e910"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "check", " ", "feasibility", " ", "for", " ", "the", " ", "primal"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.811292784808084*^9, 
  3.8112927918454742`*^9}},ExpressionUUID->"f0db70e1-384c-47bb-9b99-\
8cbc8a461a46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"p1", "+", "p2", "+", "p3", "+", "p4"}], "\[Equal]", "1"}], "&&", 
   
   RowBox[{"p1", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"p2", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"p3", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"p4", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p2", "+", 
       RowBox[{"p4", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
    RowBox[{"p1", "+", 
     RowBox[{"p3", "/", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p3", "+", 
       RowBox[{"p4", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
    RowBox[{"p1", "+", 
     RowBox[{"p2", "/", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}]}]}], " ", "&&", 
   RowBox[{
    RowBox[{"p1", "+", 
     RowBox[{"p4", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "\[GreaterEqual]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p2", "+", "p3"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}]}], "&&", 
   RowBox[{"p1", "==", 
    RowBox[{"1", "/", 
     RowBox[{"d", "^", "2"}]}]}], "&&", 
   RowBox[{"p2", "\[Equal]", "p3"}], "&&", 
   RowBox[{"p2", "\[Equal]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.790745405626397*^9, 3.790745452162521*^9}, {
  3.811292433299395*^9, 3.811292439271132*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"20f6209b-fea0-422c-bdeb-2c88cf5c128d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{"p4", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], 
    SuperscriptBox["d", "2"]]}], "&&", 
  RowBox[{"p3", "\[Equal]", "0"}], "&&", 
  RowBox[{"p2", "\[Equal]", "0"}], "&&", 
  RowBox[{"p1", "\[Equal]", 
   RowBox[{"1", "-", "p2", "-", "p4"}]}]}]], "Output",
 CellChangeTimes->{{3.790745410151569*^9, 3.790745453304574*^9}, 
   3.811292440401937*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ef148845-fbc9-41c4-bdf9-e3c6f0c81f1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "feasibility", " ", "for", " ", "the", " ", "dual"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.811292799837306*^9, 
  3.811292801076754*^9}},ExpressionUUID->"ad3e0291-2baa-4f04-9312-\
26193325b5dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
   RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"y2", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"y4", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{
    RowBox[{"y1", "+", "y2", "-", "y3", "+", "y4", "-", "y5"}], 
    "\[GreaterEqual]", "1"}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "y1"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], "+", 
     RowBox[{"y2", "/", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], "+", 
     RowBox[{"y3", "/", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], "+", "y4", "-", "y5"}], 
    "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"y1", "/", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], "-", 
     RowBox[{"y2", "/", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], "+", 
     RowBox[{"y3", "/", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], "+", "y4", "-", "y5"}], 
    "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "y1"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], "-", 
     RowBox[{"y2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], "-", 
     RowBox[{"y3", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}], "+", "y4", "-", "y5"}], 
    "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"y1", "\[Equal]", "y2"}], "&&", 
   RowBox[{"y3", "\[Equal]", "y5"}], "&&", 
   RowBox[{"y3", "\[Equal]", "0"}], "&&", 
   RowBox[{"y4", "\[Equal]", 
    RowBox[{"1", "/", 
     RowBox[{"d", "^", "2"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811292461759894*^9, 3.8112926208055143`*^9}, {
  3.8112926592354813`*^9, 3.81129265925218*^9}, {3.8112927168362494`*^9, 
  3.811292737895569*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"94545804-688b-47e5-8718-82544c87406e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{"y2", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["d", "2"]}]]}], "&&", 
  RowBox[{"y4", "\[Equal]", 
   FractionBox["1", 
    SuperscriptBox["d", "2"]]}], "&&", 
  RowBox[{"y5", "\[Equal]", "0"}], "&&", 
  RowBox[{"y3", "\[Equal]", "0"}], "&&", 
  RowBox[{"y1", "\[Equal]", "y2"}]}]], "Output",
 CellChangeTimes->{{3.8112926022580757`*^9, 3.811292622801263*^9}, 
   3.811292660155664*^9, {3.811292717746656*^9, 3.8112927386401033`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"b86dc6ff-8bbe-43bd-820f-d867eb770802"]
}, Open  ]]
},
WindowSize->{808, 612},
WindowMargins->{{154, Automatic}, {-212, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1715, 51, 73, "Input",ExpressionUUID->"4e4358c1-1166-4792-8548-3359e972533b"],
Cell[2298, 75, 4246, 121, 240, "Output",ExpressionUUID->"694d4843-ca39-421c-9203-797b8fd5e910"]
}, Open  ]],
Cell[6559, 199, 271, 7, 30, "Input",ExpressionUUID->"f0db70e1-384c-47bb-9b99-8cbc8a461a46"],
Cell[CellGroupData[{
Cell[6855, 210, 1851, 55, 73, "Input",ExpressionUUID->"20f6209b-fea0-422c-bdeb-2c88cf5c128d"],
Cell[8709, 267, 572, 15, 55, "Output",ExpressionUUID->"ef148845-fbc9-41c4-bdf9-e3c6f0c81f1b"]
}, Open  ]],
Cell[9296, 285, 264, 6, 30, "Input",ExpressionUUID->"ad3e0291-2baa-4f04-9312-26193325b5dd"],
Cell[CellGroupData[{
Cell[9585, 295, 2148, 62, 115, "Input",ExpressionUUID->"94545804-688b-47e5-8718-82544c87406e"],
Cell[11736, 359, 703, 18, 55, "Output",ExpressionUUID->"b86dc6ff-8bbe-43bd-820f-d867eb770802"]
}, Open  ]]
}
]
*)



==> anc/mathematica/isotropic-reduce.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96411,       2933]
NotebookOptionsPosition[     93908,       2884]
NotebookOutlinePosition[     94245,       2899]
CellTagsIndexPosition[     94202,       2896]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Case", ":", " ", 
    RowBox[{"F", " ", ">", " ", 
     RowBox[{
      RowBox[{"1", "/", "da"}], " ", "and", " ", "da"}], " ", "\[LessEqual]", 
     " ", 
     RowBox[{
      RowBox[{"d", "^", "2"}], " ", "-", " ", 
      RowBox[{"knowing", " ", "the", " ", "solution"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "can", " ", "figure", " ", "out", " ", "an", " ", "assignment",
      " ", "of", " ", "variables", " ", "that", " ", "is", " ", "feasible"}], 
    " ", "-", " ", 
    RowBox[{"this", " ", "is", " ", "for", " ", "the", " ", "primal"}]}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.810548973432248*^9, 3.810549016854868*^9}, {
  3.810602619025486*^9, 3.8106026365382633`*^9}, {3.810646039480794*^9, 
  3.810646044343938*^9}, {3.811297928767655*^9, 3.81129794121422*^9}, {
  3.8113248811582117`*^9, 
  3.811324897006034*^9}},ExpressionUUID->"78472705-7e08-48f7-9e96-\
6ec7aaa762ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"k1", "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{"l1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"m1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"n1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"k2", "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{"l2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"m2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"n2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"k1", "+", "l1", "+", "m1", "+", "n1"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{"k2", "+", "l2", "+", "m2", "+", "n2"}], "\[Equal]", "1"}], "&&", 
     RowBox[{"l1", "\[Equal]", "m1"}], "&&", 
     RowBox[{"l2", "\[Equal]", "m2"}], "&&", 
     RowBox[{"l1", "\[Equal]", "0"}], "&&", 
     RowBox[{"da", "\[LessEqual]", 
      RowBox[{"d", "^", "2"}]}], "&&", 
     RowBox[{"k1", "\[Equal]", 
      RowBox[{"da", "/", 
       RowBox[{"d", "^", "2"}]}]}], "&&", 
     RowBox[{"k2", "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"k2", "*", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l2", "*", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1", "+", 
          RowBox[{"m2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}]}], ">=", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n1", "+", 
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
      RowBox[{"k1", "+", 
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"m2", 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "+", 
         RowBox[{"m2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n1", "+", 
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
      RowBox[{"k1", "+", 
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l1", "+", 
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{"k1", "+", 
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n1", "+", 
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}], "+", "m1", "+", 
         RowBox[{"m2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1", "+", 
         RowBox[{"m2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}]}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
     "k1", ",", "l1", ",", "m1", ",", "n1", ",", "k2", ",", "l2", ",", "m2", 
      ",", "n2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8105520144120007`*^9, 3.8105520796758204`*^9}, {
   3.810552598557562*^9, 3.8105526078570232`*^9}, {3.810552682478283*^9, 
   3.810552696649856*^9}, 3.810553573801573*^9, {3.8105536040055513`*^9, 
   3.810553636460253*^9}, {3.810553679169079*^9, 3.810553680151183*^9}, {
   3.810555900653309*^9, 3.810555903488719*^9}, {3.810556072443555*^9, 
   3.810556072505175*^9}, {3.810556206999104*^9, 3.810556221763954*^9}, {
   3.810556287374568*^9, 3.81055629084306*^9}, {3.810559386022463*^9, 
   3.810559435922687*^9}, {3.8105975597316837`*^9, 3.8105975814120197`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"77627602-590e-4397-9e5d-165ccd02bcae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k1", "\[Equal]", 
   FractionBox["da", 
    SuperscriptBox["d", "2"]]}], "&&", 
  RowBox[{"k2", "\[Equal]", "0"}], "&&", 
  RowBox[{"l1", "\[Equal]", "0"}], "&&", 
  RowBox[{"l2", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", "da", "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "d"}], ")"}], "2"], " ", "k1"}], "+", "n1"}], 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "da"}], ")"}]}]]}], "&&", 
  RowBox[{"m1", "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{"k1", "+", "n1"}], "\[Equal]", "1"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"2", "\[LessEqual]", "da", "\[LessEqual]", "4"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"da", ">", "4"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", 
       SqrtBox["da"]}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"l2", "\[Equal]", "m2"}], "&&", 
  RowBox[{
   RowBox[{"l2", "+", "m2", "+", "n2"}], "\[Equal]", "1"}]}]], "Output",
 CellChangeTimes->{3.810597584108877*^9, 3.811323149783174*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"5e8dd527-1251-4862-bf5c-812e64bb53a5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "simplify", " ", "the", " ", "expression", " ", "for", " ", "l1", " ", 
   "and", " ", "m2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8113232651032763`*^9, 
  3.8113232755021067`*^9}},ExpressionUUID->"02b06270-e05b-41e9-a286-\
f04ea061740e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "da", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
     RowBox[{"da", "/", 
      RowBox[{"d", "^", "2"}]}]}], "+", "1", "-", 
    RowBox[{"da", "/", 
     RowBox[{"d", "^", "2"}]}]}], 
   RowBox[{"2", " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "da"}], ")"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.810597240268347*^9, 3.810597257293602*^9}, {
  3.811323224524695*^9, 3.811323255071746*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d7e930ac-e341-44e2-b066-c29dd9970da8"],

Cell[BoxData[
 FractionBox["da", 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "da"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.810597259289033*^9, 3.811323277292822*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8204be6c-60ea-4bf9-b651-cb0c2e6138d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "we", " ", "now", " ", "analyze", " ", "the", " ", "dual", " ", "program"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.810602641476225*^9, 3.810602649506475*^9}, {
  3.8113245513237143`*^9, 
  3.811324552704874*^9}},ExpressionUUID->"7673ea52-457b-47f7-9277-\
804127bf8d7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"da", "-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"da", "+", "1"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"da", "-", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"da", "+", "1"}], " ", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"y", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7", 
     ",", "y8", ",", "y9", ",", "y10", ",", "y11"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "A", "]"}], ".", "y"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.810602685937435*^9, 3.810602890000084*^9}, {
  3.810603083675378*^9, 3.810603136886023*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7acc2d78-84ac-4f04-b651-1917a920af29"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
       "y1", "-", "y10", "+", "y11", "-", "y2", "+", "y5", "+", "y6", "-", 
        "y7", "+", "y8", "-", "y9"}]},
      {
       RowBox[{"y1", "+", 
        FractionBox["y10", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox["y5", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y8", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y9", 
         RowBox[{"1", "+", "d"}]]}]},
      {
       RowBox[{"y1", "+", 
        FractionBox["y10", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox["y5", 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y6", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y7", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y8", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}]},
      {
       RowBox[{"y1", "-", 
        FractionBox["y10", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
        FractionBox["y11", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
        FractionBox["y5", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y8", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], "+", "y3", 
        "-", "y4", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}], 
         RowBox[{"1", "+", "d"}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", 
        "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.810603127829728*^9, 3.8106031376088667`*^9}},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"428fbbf8-4248-4e8a-a900-\
c8255ea38afe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Case", ":", " ", 
     RowBox[{"F", " ", ">", " ", 
      RowBox[{
       RowBox[{"1", "/", "da"}], " ", "and", " ", "da"}], " ", "\[LessEqual]",
       " ", 
      RowBox[{
       RowBox[{"d", "^", "2"}], " ", "-", " ", 
       RowBox[{"setting", " ", "y8"}]}]}]}], " ", "=", " ", 
    RowBox[{
    "y6", " ", "and", " ", "knowing", " ", "the", " ", "solution", " ", "we", 
     " ", "can", " ", "check", " ", "feasibility", " ", "for", " ", "the", 
     " ", "dual"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F", ">", 
       RowBox[{"1", "/", "da"}]}], "&&", 
      RowBox[{"F", "\[LessEqual]", "1"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"da", "\[LessEqual]", 
       RowBox[{"d", "^", "2"}]}], "&&", 
      RowBox[{"y1", "\[LessEqual]", 
       RowBox[{"F", "/", 
        RowBox[{"d", "^", "2"}]}]}], "&&", 
      RowBox[{"y1", "\[GreaterEqual]", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"da", "*", 
          RowBox[{"d", "^", "2"}]}], ")"}]}]}], "&&", 
      RowBox[{"y2", "\[Equal]", "0"}], "&&", 
      RowBox[{"y4", "\[Equal]", "0"}], "&&", 
      RowBox[{"y7", "\[Equal]", "0"}], "&&", 
      RowBox[{"y9", "\[Equal]", "0"}], "&&", 
      RowBox[{"y10", "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"y1", "+", "y3"}], "\[Equal]", 
       RowBox[{"F", "*", 
        RowBox[{"da", "/", 
         RowBox[{"d", "^", "2"}]}]}]}], "&&", 
      RowBox[{"y3", "==", 
       RowBox[{
        FractionBox[
         RowBox[{"da", " ", "F"}], 
         SuperscriptBox["d", "2"]], "-", "y1"}]}], "&&", 
      RowBox[{"y5", "==", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"F", "-", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", "y1"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["d", "2"]}]]}], "&&", 
      RowBox[{"y6", "==", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"F", "+", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", "y1"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["d", "2"]}]]}], "&&", 
      RowBox[{"y11", "==", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"F", "-", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", "y1"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["d", "2"]}]]}], "&&", 
      RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y2", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y4", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y6", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y7", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y9", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y10", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y11", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{
       RowBox[{
       "y1", "-", "y10", "+", "y11", "-", "y2", "+", "y5", "+", "y6", "-", 
        "y7", "+", "y6", "-", "y9"}], "==", "F"}], "&&", 
      RowBox[{
       RowBox[{"y1", "+", 
        FractionBox["y10", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox["y5", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y6", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y9", 
         RowBox[{"1", "+", "d"}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{"y1", "+", 
        FractionBox["y10", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox["y5", 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y6", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y7", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{"y1", "-", 
        FractionBox["y10", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
        FractionBox["y11", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
        FractionBox["y5", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], "+", "y3", 
        "-", "y4", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}]}], "\[GreaterEqual]", 
       RowBox[{"1", "-", "F"}]}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}], 
         RowBox[{"1", "+", "d"}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", 
        "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}], "==", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y1", ",", "y3", ",", "y5", ",", "y6", ",", "y11"}], "}"}]}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.810645932995832*^9, 3.810645971329686*^9}, {
  3.810646056566805*^9, 3.8106460698183603`*^9}, {3.811324690809366*^9, 
  3.811324724491329*^9}, {3.811324837417609*^9, 3.8113248378628893`*^9}, {
  3.81132490916721*^9, 
  3.811324911070779*^9}},ExpressionUUID->"f021c760-5bc3-42db-8fb0-\
3bdfda3b8756"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{"2", "\[LessEqual]", "da", "\[LessEqual]", 
   SuperscriptBox["d", "2"]}], "&&", 
  RowBox[{
   FractionBox["1", "da"], "<", "F", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"y7", "\[Equal]", "0"}], "&&", 
  RowBox[{"y9", "\[Equal]", "0"}], "&&", 
  RowBox[{"y10", "\[Equal]", "0"}], "&&", 
  RowBox[{"y4", "\[Equal]", "0"}], "&&", 
  RowBox[{"y2", "\[Equal]", "0"}], "&&", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", "da"}]], "\[LessEqual]", "y1", 
   "\[LessEqual]", 
   FractionBox["F", 
    SuperscriptBox["d", "2"]]}], "&&", 
  RowBox[{
   RowBox[{"y1", "+", "y3"}], "\[Equal]", 
   FractionBox[
    RowBox[{"da", " ", "F"}], 
    SuperscriptBox["d", "2"]]}], "&&", 
  RowBox[{"y5", "\[Equal]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"F", "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "y1"}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["d", "2"]}]]}], "&&", 
  RowBox[{
   RowBox[{"y1", "+", 
    RowBox[{"d", " ", "y1"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"y5", "+", "y6"}], ")"}]}]}], "\[Equal]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["1", "d"]}], ")"}], " ", "F"}]}], "&&", 
  RowBox[{"F", "\[Equal]", 
   RowBox[{"y1", "+", "y11", "+", "y5", "+", 
    RowBox[{"2", " ", "y6"}]}]}]}]], "Output",
 CellChangeTimes->{3.810645974877254*^9, 3.81132479708528*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ab673da1-5e01-4a7d-bb48-03c55fca28c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Case", ":", " ", 
    RowBox[{"F", " ", ">", " ", 
     RowBox[{
      RowBox[{"1", "/", "da"}], " ", "and", " ", "da"}], " ", ">", " ", 
     RowBox[{
      RowBox[{"d", "^", "2"}], " ", "-", " ", 
      RowBox[{
      "final", " ", "case", " ", "for", " ", "the", " ", "primal"}]}]}]}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.810646096861971*^9, 3.8106461404464197`*^9}, {
   3.810646278696726*^9, 3.810646305044729*^9}, {3.810646553088335*^9, 
   3.810646655883546*^9}, {3.8106467237231083`*^9, 3.8106467500313787`*^9}, {
   3.810646804502095*^9, 3.810646808613641*^9}, {3.810646879061207*^9, 
   3.810646882506796*^9}, 3.810646974896687*^9, {3.810647173960648*^9, 
   3.810647174740489*^9}, {3.811324869730238*^9, 3.8113248698641577`*^9}, {
   3.8113249170308447`*^9, 3.811324924030759*^9}, {3.811325023975767*^9, 
   3.811325046847067*^9}},ExpressionUUID->"6e090666-4acf-4eab-bbc1-\
12cb244adcaa"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"set", " ", "k2"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["d", "2"]}], "+", "da"}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], " ", "and", " ", "m2"}], 
    " ", "=", " ", "l2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.811324997724372*^9, 3.8113250070228233`*^9}, {
  3.811325112077218*^9, 
  3.811325119772526*^9}},ExpressionUUID->"538a32df-6c95-446a-8785-\
ea8eeb14d4ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"k1", "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{"l1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"m1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"n1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"l2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"n2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"k1", "+", "l1", "+", "m1", "+", "n1"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["d", "2"]}], "+", "da"}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], "+", "l2", "+", "l2", 
       "+", "n2"}], "\[Equal]", "1"}], "&&", 
     RowBox[{"l1", "\[Equal]", "m1"}], "&&", 
     RowBox[{"da", ">=", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "+", "1"}]}], "&&", 
     RowBox[{"k1", "\[Equal]", "1"}], "&&", 
     RowBox[{"l1", "\[Equal]", "0"}], "&&", 
     RowBox[{"n1", "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], "*", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l2", "*", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1", "+", 
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}]}], ">=", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n1", "+", 
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "==", 
      RowBox[{"k1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n1", "+", 
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "==", 
      RowBox[{"k1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l1", "+", 
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n2", 
             RowBox[{"(", 
              RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], "&&", 
     RowBox[{
      RowBox[{"k1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n1", "+", 
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}], "+", "m1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "2"]}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], "-", "k1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{"da", "+", "1"}], ")"}]}], "-", "n1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "l1", "+", 
         RowBox[{"l2", 
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}]}], "-", "m1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}]}]}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
     "k1", ",", "l1", ",", "m1", ",", "n1", ",", "l2", ",", "m2", ",", "n2"}],
      "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810647244100258*^9, 3.810647277884199*^9}, {
   3.810647313272843*^9, 3.8106473499341793`*^9}, {3.810647400713601*^9, 
   3.810647416975704*^9}, {3.810647866629867*^9, 3.810647885943295*^9}, 
   3.8106480978539753`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"90e4aff9-7546-4174-ba62-c4b80a7b3648"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k1", "\[Equal]", "1"}], "&&", 
  RowBox[{"l1", "\[Equal]", "0"}], "&&", 
  RowBox[{"m1", "\[Equal]", "0"}], "&&", 
  RowBox[{"n1", "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "l2"}], "+", "n2"}], "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["d", "2"]}], ")"}], " ", "da"}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}], "&&", 
  RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{"l2", "\[LessEqual]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "da", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d", "-", 
       SuperscriptBox["d", "2"], "+", "da"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["da", "2"]}], ")"}]}]]}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", "da"}], "<", 
       RowBox[{"d", "+", 
        SuperscriptBox["d", "2"]}]}], "&&", 
      RowBox[{
       RowBox[{"1", "+", 
        SuperscriptBox["d", "2"]}], "\[LessEqual]", "da"}], "&&", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "+", 
           SuperscriptBox["d", "2"], "-", "da"}], ")"}], " ", "da"}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["da", "2"]}], ")"}]}]], "\[LessEqual]", "l2"}]}], 
     ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", "da"}], "\[GreaterEqual]", 
       RowBox[{"d", "+", 
        SuperscriptBox["d", "2"]}]}], "&&", 
      RowBox[{"l2", "\[GreaterEqual]", "0"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.810647281005142*^9, 3.8106473530995283`*^9, 3.8106474192650414`*^9, {
   3.81064787069479*^9, 3.810647887558934*^9}, 3.8106480998563967`*^9, 
   3.8113253152537737`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"25bf4097-4911-4d6e-a150-5d08c7fa2e52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Case", ":", " ", 
    RowBox[{"F", " ", ">", " ", 
     RowBox[{
      RowBox[{"1", "/", "da"}], " ", "and", " ", "da"}], " ", ">", " ", 
     RowBox[{
      RowBox[{"d", "^", "2"}], " ", "-", " ", 
      RowBox[{"final", " ", "case", " ", "for", " ", "dual"}]}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "\[GreaterEqual]", 
       RowBox[{"1", "/", "da"}]}], "&&", 
      RowBox[{"F", "\[LessEqual]", "1"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"da", ">=", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "+", "1"}]}], "&&", 
      RowBox[{"y2", "\[Equal]", "0"}], "&&", 
      RowBox[{"y4", "\[Equal]", "0"}], "&&", 
      RowBox[{"y5", "\[Equal]", "0"}], "&&", 
      RowBox[{"y7", "\[Equal]", "0"}], "&&", 
      RowBox[{"y9", "\[Equal]", "0"}], "&&", 
      RowBox[{"y10", "\[Equal]", "0"}], "&&", 
      RowBox[{"y11", "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"y1", "+", "y3"}], "\[Equal]", 
       RowBox[{"F", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "F"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "-", 
            RowBox[{"d", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{"da", "-", "1"}], ")"}]}], ")"}]}]}]}]}], "&&", 
      RowBox[{"y6", "\[Equal]", "y8"}], "&&", 
      RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y2", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y4", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y6", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y7", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y8", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y9", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y10", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"y11", "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{
       RowBox[{
       "y1", "-", "y10", "+", "y11", "-", "y2", "+", "y5", "+", "y6", "-", 
        "y7", "+", "y8", "-", "y9"}], "==", "F"}], "&&", 
      RowBox[{
       RowBox[{"y1", "+", 
        FractionBox["y10", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox["y5", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y8", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y9", 
         RowBox[{"1", "+", "d"}]]}], "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{
       RowBox[{"y1", "+", 
        FractionBox["y10", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox["y5", 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y6", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y7", 
         RowBox[{"1", "+", "d"}]], "-", 
        FractionBox["y8", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}], "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{
       RowBox[{"y1", "-", 
        FractionBox["y10", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
        FractionBox["y11", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
        FractionBox["y5", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
        FractionBox["y6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y8", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}], "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], "+", "y3", 
        "-", "y4", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}]}], "==", 
       RowBox[{"1", "-", "F"}]}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}], 
         RowBox[{"1", "+", "d"}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}], "==", "0"}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", 
        "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}], "==", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y1", ",", "y3", ",", "y6"}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.810664447777349*^9, 3.8106645012890177`*^9}, {
  3.810664582007784*^9, 3.810664667249228*^9}, {3.810664759059391*^9, 
  3.81066476237752*^9}, {3.811325458606729*^9, 
  3.8113254596296387`*^9}},ExpressionUUID->"1d3cf9d6-e124-4f46-8856-\
3ae5ed44212c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "\[Equal]", 
   RowBox[{"y1", "+", 
    RowBox[{"2", " ", "y8"}]}]}], "&&", 
  RowBox[{"y10", "\[Equal]", "0"}], "&&", 
  RowBox[{"y11", "\[Equal]", "0"}], "&&", 
  RowBox[{"y2", "\[Equal]", "0"}], "&&", 
  RowBox[{"y4", "\[Equal]", "0"}], "&&", 
  RowBox[{"y5", "\[Equal]", "0"}], "&&", 
  RowBox[{"y7", "\[Equal]", "0"}], "&&", 
  RowBox[{"y9", "\[Equal]", "0"}], "&&", 
  RowBox[{"F", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "2"}], "&&", 
      RowBox[{"da", "\[Equal]", "5"}], "&&", 
      RowBox[{
       RowBox[{"F", "+", "y3", "+", 
        RowBox[{"8", " ", "y8"}]}], "\[Equal]", "1"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", "F"}], "+", 
        RowBox[{"32", " ", "y8"}]}], "\[Equal]", "3"}], "&&", 
      RowBox[{
       RowBox[{"5", " ", "F"}], "\[GreaterEqual]", "1"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "F"}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}]}]], "+", 
        RowBox[{"2", " ", "d", " ", "y8"}]}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"F", "+", "y3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}]}], "\[Equal]", 
       "1"}], "&&", 
      RowBox[{"da", ">", "5"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"d", "\[LessEqual]", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "da"}]]}], "&&", 
      RowBox[{
       FractionBox["1", "da"], "\[LessEqual]", "F"}]}], ")"}]}], ")"}], "&&", 
  
  RowBox[{"y6", "\[Equal]", "y8"}]}]], "Output",
 CellChangeTimes->{
  3.810664509077421*^9, {3.810664638005578*^9, 3.810664669455912*^9}, 
   3.810664763872362*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"18a511ee-7e4e-4daf-a0ce-46770abded16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "\[GreaterEqual]", 
      RowBox[{"1", "/", "da"}]}], "&&", 
     RowBox[{"F", "\[LessEqual]", "1"}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", ">=", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "+", "1"}]}], "&&", 
     RowBox[{"y2", "\[Equal]", "0"}], "&&", 
     RowBox[{"y4", "\[Equal]", "0"}], "&&", 
     RowBox[{"y5", "\[Equal]", "0"}], "&&", 
     RowBox[{"y7", "\[Equal]", "0"}], "&&", 
     RowBox[{"y9", "\[Equal]", "0"}], "&&", 
     RowBox[{"y10", "\[Equal]", "0"}], "&&", 
     RowBox[{"y11", "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", "y3"}], "\[Equal]", 
      RowBox[{"F", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "F"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"da", "-", 
           RowBox[{"d", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}], ")"}]}]}]}]}], "&&", 
     RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y4", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y6", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y7", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y9", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y10", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y11", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{
      "y1", "-", "y10", "+", "y11", "-", "y2", "+", "y5", "+", "y6", "-", 
       "y7", "+", "y6", "-", "y9"}], "==", "F"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox["y10", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
       FractionBox["y5", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y6", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y9", 
        RowBox[{"1", "+", "d"}]]}], "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox["y10", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
       FractionBox["y5", 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y6", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y7", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "-", 
       FractionBox["y10", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
       FractionBox["y11", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
       FractionBox["y5", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], "+", "y3", 
       "-", "y4", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}]}], "==", 
      RowBox[{"1", "-", "F"}]}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}], 
        RowBox[{"1", "+", "d"}]]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", "y4",
        "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "==", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y1", ",", "y3", ",", "y6"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.81066481007882*^9, 3.810664839604376*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"f7774863-a17f-49b6-b367-ac584c80c1e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y10", "\[Equal]", "0"}], "&&", 
  RowBox[{"y11", "\[Equal]", "0"}], "&&", 
  RowBox[{"y2", "\[Equal]", "0"}], "&&", 
  RowBox[{"y4", "\[Equal]", "0"}], "&&", 
  RowBox[{"y5", "\[Equal]", "0"}], "&&", 
  RowBox[{"y7", "\[Equal]", "0"}], "&&", 
  RowBox[{"y9", "\[Equal]", "0"}], "&&", 
  RowBox[{"F", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "2"}], "&&", 
      RowBox[{"da", "\[Equal]", "5"}], "&&", 
      RowBox[{
       RowBox[{"19", " ", "F"}], "\[Equal]", 
       RowBox[{"3", "+", 
        RowBox[{"16", " ", "y1"}]}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"5", " ", "F"}], "+", "y3"}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "y1"}]}]}], "&&", 
      RowBox[{
       RowBox[{"5", " ", "F"}], "\[GreaterEqual]", "1"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y1", "\[Equal]", 
       FractionBox[
        RowBox[{"1", "-", "F", "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"da", " ", "F"}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}], "&&", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"da", " ", "y1"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"da", " ", "F"}], "+", "y1", "+", "y3"}]}], "&&", 
      RowBox[{"da", ">", "5"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
      RowBox[{"d", "\[LessEqual]", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "da"}]]}], "&&", 
      RowBox[{
       FractionBox["1", "da"], "\[LessEqual]", "F"}]}], ")"}]}], ")"}], "&&", 
  
  RowBox[{"F", "\[Equal]", 
   RowBox[{"y1", "+", 
    RowBox[{"2", " ", "y6"}]}]}]}]], "Output",
 CellChangeTimes->{3.810664841455669*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"b454d998-bd49-40d3-a25d-9e69898815c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "\[GreaterEqual]", 
      RowBox[{"1", "/", "da"}]}], "&&", 
     RowBox[{"F", "\[LessEqual]", "1"}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", ">=", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "+", "1"}]}], "&&", 
     RowBox[{"y2", "\[Equal]", "0"}], "&&", 
     RowBox[{"y4", "\[Equal]", "0"}], "&&", 
     RowBox[{"y5", "\[Equal]", "0"}], "&&", 
     RowBox[{"y7", "\[Equal]", "0"}], "&&", 
     RowBox[{"y9", "\[Equal]", "0"}], "&&", 
     RowBox[{"y10", "\[Equal]", "0"}], "&&", 
     RowBox[{"y11", "\[Equal]", "0"}], "&&", 
     RowBox[{"y1", "\[Equal]", 
      FractionBox[
       RowBox[{"1", "-", "F", "+", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"da", " ", "F"}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", "y3"}], "\[Equal]", 
      RowBox[{"F", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "F"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"da", "-", 
           RowBox[{"d", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"da", "-", "1"}], ")"}]}], ")"}]}]}]}]}], "&&", 
     RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y4", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y6", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y7", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y9", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y10", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y11", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{
      "y1", "-", "y10", "+", "y11", "-", "y2", "+", "y5", "+", "y6", "-", 
       "y7", "+", "y6", "-", "y9"}], "==", "F"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox["y10", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
       FractionBox["y5", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y6", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y9", 
        RowBox[{"1", "+", "d"}]]}], "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox["y10", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
       FractionBox["y5", 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y6", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y7", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "-", 
       FractionBox["y10", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
       FractionBox["y11", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
       FractionBox["y5", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y6", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], "+", "y3", 
       "-", "y4", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}]}], "==", 
      RowBox[{"1", "-", "F"}]}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y9"}], 
        RowBox[{"1", "+", "d"}]]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y11"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y7"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y11"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", "y4",
        "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y7"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y9"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "==", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y1", ",", "y3", ",", "y6"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8106649565000877`*^9, 3.8106649593690453`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"6406853e-5c9e-491c-b260-1465761b1cff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{"da", "\[GreaterEqual]", 
   RowBox[{"1", "+", 
    SuperscriptBox["d", "2"]}]}], "&&", 
  RowBox[{
   FractionBox["1", "da"], "\[LessEqual]", "F", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"y9", "\[Equal]", "0"}], "&&", 
  RowBox[{"y7", "\[Equal]", "0"}], "&&", 
  RowBox[{"y5", "\[Equal]", "0"}], "&&", 
  RowBox[{"y11", "\[Equal]", "0"}], "&&", 
  RowBox[{"y10", "\[Equal]", "0"}], "&&", 
  RowBox[{"y2", "\[Equal]", "0"}], "&&", 
  RowBox[{"y4", "\[Equal]", "0"}], "&&", 
  RowBox[{"y1", "\[Equal]", 
   FractionBox[
    RowBox[{"1", "-", "F", "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"da", " ", "F"}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}], "&&", 
  RowBox[{"y3", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"F", "-", "y1"}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}]]}], "&&", 
  RowBox[{"F", "\[Equal]", 
   RowBox[{"y1", "+", 
    RowBox[{"2", " ", "y6"}]}]}]}]], "Output",
 CellChangeTimes->{3.8106649612864428`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"6eda7e4d-78b5-4913-82fa-d096d01e50fc"]
}, Open  ]]
},
WindowSize->{1321, 755},
WindowMargins->{{Automatic, 13}, {2, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 973, 23, 52, "Input",ExpressionUUID->"78472705-7e08-48f7-9e96-6ec7aaa762ab"],
Cell[CellGroupData[{
Cell[1556, 47, 8024, 231, 178, "Input",ExpressionUUID->"77627602-590e-4397-9e5d-165ccd02bcae"],
Cell[9583, 280, 1260, 36, 55, "Output",ExpressionUUID->"5e8dd527-1251-4862-bf5c-812e64bb53a5"]
}, Open  ]],
Cell[10858, 319, 295, 7, 30, "Input",ExpressionUUID->"02b06270-e05b-41e9-a286-f04ea061740e"],
Cell[CellGroupData[{
Cell[11178, 330, 653, 18, 52, "Input",ExpressionUUID->"d7e930ac-e341-44e2-b066-c29dd9970da8"],
Cell[11834, 350, 289, 7, 54, "Output",ExpressionUUID->"8204be6c-60ea-4bf9-b651-cb0c2e6138d9"]
}, Open  ]],
Cell[12138, 360, 322, 8, 30, "Input",ExpressionUUID->"7673ea52-457b-47f7-9277-804127bf8d7e"],
Cell[CellGroupData[{
Cell[12485, 372, 8703, 274, 241, "Input",ExpressionUUID->"7acc2d78-84ac-4f04-b651-1917a920af29"],
Cell[21191, 648, 8495, 271, 226, "Output",ExpressionUUID->"428fbbf8-4248-4e8a-a900-c8255ea38afe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29723, 924, 12049, 359, 358, "Input",ExpressionUUID->"f021c760-5bc3-42db-8fb0-3bdfda3b8756"],
Cell[41775, 1285, 1666, 50, 97, "Output",ExpressionUUID->"ab673da1-5e01-4a7d-bb48-03c55fca28c0"]
}, Open  ]],
Cell[43456, 1338, 1067, 21, 115, "Input",ExpressionUUID->"6e090666-4acf-4eab-bbc1-12cb244adcaa"],
Cell[44526, 1361, 620, 19, 43, "Input",ExpressionUUID->"538a32df-6c95-446a-8785-ea8eeb14d4ab"],
Cell[CellGroupData[{
Cell[45171, 1384, 9607, 296, 390, "Input",ExpressionUUID->"90e4aff9-7546-4174-ba62-c4b80a7b3648"],
Cell[54781, 1682, 2383, 74, 111, "Output",ExpressionUUID->"25bf4097-4911-4d6e-a150-5d08c7fa2e52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57201, 1761, 10745, 317, 352, "Input",ExpressionUUID->"1d3cf9d6-e124-4f46-8856-3ae5ed44212c"],
Cell[67949, 2080, 2258, 66, 106, "Output",ExpressionUUID->"18a511ee-7e4e-4daf-a0ce-46770abded16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70244, 2151, 9814, 301, 289, "Input",ExpressionUUID->"f7774863-a17f-49b6-b367-ac584c80c1e7"],
Cell[80061, 2454, 2079, 61, 103, "Output",ExpressionUUID->"b454d998-bd49-40d3-a25d-9e69898815c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82177, 2520, 10252, 315, 316, "Input",ExpressionUUID->"6406853e-5c9e-491c-b260-1465761b1cff"],
Cell[92432, 2837, 1460, 44, 56, "Output",ExpressionUUID->"6eda7e4d-78b5-4913-82fa-d096d01e50fc"]
}, Open  ]]
}
]
*)



==> anc/mathematica/werner-reduce.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     93788,       2845]
NotebookOptionsPosition[     88885,       2756]
NotebookOutlinePosition[     89224,       2771]
CellTagsIndexPosition[     89181,       2768]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "for", " ", "feasibility", " ", "in", " ", "the", " ", 
    "primal", " ", "linear", " ", "program"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.811330066570366*^9, 
  3.811330085112775*^9}},ExpressionUUID->"cf125d85-d3c1-4e61-9225-\
9c76f4ec328a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"k1", "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{"l1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"m1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"n1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"k2", "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{"l2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"m2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"n2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"k1", "+", "l1", "+", "m1", "+", "n1"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{"k2", "+", "l2", "+", "m2", "+", "n2"}], "\[Equal]", "1"}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"l2", "\[Equal]", "m2"}], "&&", 
     RowBox[{"l1", "\[Equal]", "m1"}], "&&", 
     RowBox[{"k1", "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "da"}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{"k2", "==", 
      FractionBox[
       RowBox[{"2", "+", "da"}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}]}], "+", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"da", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               "k1"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}]}]], "\[LessEqual]", "l1"}], "&&", 
     RowBox[{"l1", "\[LessEqual]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "d"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "k1"}]}], ")"}]}]}], "&&", 
     RowBox[{"l2", "==", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "l1"}]}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l1", "+", "m1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}], "+", 
          RowBox[{"n1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}], "^", "2"}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l2", "+", "m2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}], "+", 
          RowBox[{"n2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}], "^", "2"}], ")"}]}]}], 
         ")"}]}]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l1", "+", 
          RowBox[{"n1", "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"m2", "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"k1", "+", 
            RowBox[{"m1", "/", 
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"da", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"l2", "+", 
            RowBox[{"n2", "/", 
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}]}], ")"}]}], ">=", 
      "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l1", "+", "l2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n1", "+", "n2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"n1", "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"k2", "+", 
          RowBox[{"l2", "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"k1", "+", 
            RowBox[{"l1", "/", 
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"da", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"m2", "+", 
            RowBox[{"n2", "/", 
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}]}], ")"}]}], ">=", 
      "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n1", "+", "n2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l1", "+", "l2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"k1", "+", 
          RowBox[{"n1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "^", "2"}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l2", "+", "m2"}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"k2", "+", 
            RowBox[{"n2", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"d", "-", "1"}], ")"}], "^", "2"}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"da", "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"l1", "+", "m1"}], ")"}]}]}], ")"}]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{"k1", "+", "k2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n1", "+", "n2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], "^", "2"}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"l1", "+", "l2", "+", "m1", "+", "m2"}], ")"}]}], ")"}]}], 
      "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "n1", ",", "l2", ",", "m2", ",", "n2"}], "}"}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810525814761101*^9, 3.810526413660041*^9}, {
   3.81086335567083*^9, 3.810863529992229*^9}, {3.810863716221836*^9, 
   3.810863719113986*^9}, {3.810866236205566*^9, 3.810866250369919*^9}, {
   3.810866308385659*^9, 3.810866378366003*^9}, {3.810866452985874*^9, 
   3.8108664899841547`*^9}, {3.810866844915597*^9, 3.8108668605575943`*^9}, {
   3.810889651175528*^9, 3.810889655428123*^9}, {3.810889747958713*^9, 
   3.810889773786644*^9}, 3.810889951468568*^9, 3.8109297499326153`*^9, {
   3.810929804861844*^9, 3.8109298077957993`*^9}, {3.8109298847490463`*^9, 
   3.810929885305996*^9}, {3.8109300766700697`*^9, 3.810930079810803*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5a391818-f526-40c2-a791-9f245b939fe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
  RowBox[{
   FractionBox["2", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "da"}], ")"}]}]], "\[LessEqual]", "m1", 
   "\[LessEqual]", 
   FractionBox[
    RowBox[{"2", "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "da"}], ")"}]}], "-", "da"}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
  RowBox[{"k2", "\[Equal]", 
   FractionBox[
    RowBox[{"2", "+", "da"}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
  RowBox[{"k1", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", "da"}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
  RowBox[{"l1", "\[Equal]", "m1"}], "&&", 
  RowBox[{
   RowBox[{"d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2"}], ")"}]}], "+", "m1"}], ")"}]}], "\[Equal]", 
   
   RowBox[{"1", "+", "k1", "+", "l1", "+", 
    RowBox[{"d", " ", "l1"}], "+", "m1", "+", "n1"}]}], "&&", 
  RowBox[{"l2", "\[Equal]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "k1"}], "+", "l1",
       "+", "m1", "-", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}]}], " ", "k2"}], "+", "l1", 
         "+", "m1"}], ")"}]}], "+", "n1", "+", 
      RowBox[{"da", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "k1"}], "+", 
         "l1", "+", "m1", "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "k2"}], "+", "l1", 
            "+", "m1"}], ")"}]}], "+", "n1"}], ")"}]}]}], 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}]}], "&&", 
  RowBox[{"l2", "\[Equal]", "m2"}], "&&", 
  RowBox[{
   RowBox[{"k2", "+", "l2", "+", "m2", "+", "n2"}], "\[Equal]", 
   "1"}]}]], "Output",
 CellChangeTimes->{
  3.810526546883953*^9, 3.8108635168587513`*^9, 3.8108635558794603`*^9, 
   3.810863760066393*^9, {3.8108663665243683`*^9, 3.810866381206999*^9}, {
   3.810866477918132*^9, 3.8108664931255198`*^9}, 3.810866862829894*^9, 
   3.810889660012253*^9, {3.810889751885614*^9, 3.8108897761833563`*^9}, 
   3.810889955120367*^9, 3.810929755132736*^9, 3.810929812150456*^9, 
   3.810929887895341*^9, 3.810930083686336*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"3460b37b-f050-461b-b812-f85a2bfb8940"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"simplify", " ", "expression", " ", "for", " ", "l2"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.811330227837439*^9, 
  3.8113302367709703`*^9}},ExpressionUUID->"14cd78ed-7f0c-46e9-8ee8-\
1354d8f3dd91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "da"}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "da"}]]}], "+", "l1", "+", "l1", "-", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}]}], " ", 
         FractionBox[
          RowBox[{"2", "+", "da"}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "da"}]]}], "+", "l1", "+", "l1"}], 
       ")"}]}], "+", "1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "da"}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "da"}]], "-", 
     RowBox[{"2", "l1"}], "+", 
     RowBox[{"da", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "da"}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "da"}]]}], "+", "l1", "+", "l1", 
        "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            FractionBox[
             RowBox[{"2", "+", "da"}], 
             RowBox[{
              SuperscriptBox["d", "2"], " ", "da"}]]}], "+", "l1", "+", 
           "l1"}], ")"}]}], "+", "1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "da"}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "da"}]], "-", 
        RowBox[{"2", "l1"}]}], ")"}]}]}], 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.810864254705203*^9, 3.8108642554457407`*^9}, {
   3.81086434045004*^9, 3.810864514967017*^9}, {3.810864662982726*^9, 
   3.810864667689889*^9}, {3.810864753633218*^9, 3.8108647543597527`*^9}, {
   3.81086616215897*^9, 3.810866204708437*^9}, 3.810866320614872*^9, {
   3.810929996693739*^9, 3.8109300621244173`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"689d8f96-57e9-4c29-8f8b-c6b26d629903"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "2"}], "+", 
   RowBox[{
    SuperscriptBox["d", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "da"}], ")"}], " ", "l1"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "da"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8109300229727783`*^9, 3.810930062552504*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"baa53792-4a15-4e09-a3fd-7b94cef9aa26"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"simplify", " ", "the", " ", "objective", " ", "function"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8113301496572247`*^9, 3.81133015779716*^9}, 
   3.811330243009492*^9},ExpressionUUID->"6bf5bb4a-151d-407c-84e4-\
06350c2370ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", "da"}], 
     RowBox[{
      SuperscriptBox["d", "2"], " ", "da"}]]}], "+", 
   RowBox[{"p", "*", 
    FractionBox[
     RowBox[{"2", "+", "da"}], 
     RowBox[{
      SuperscriptBox["d", "2"], " ", "da"}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810864598279484*^9, 3.810864613313583*^9}, {
   3.810864838448477*^9, 3.810864863996996*^9}, {3.810864897932027*^9, 
   3.810864947067169*^9}, 3.810865058238426*^9, 3.810866170422593*^9, {
   3.8108877921575623`*^9, 3.8108878672740498`*^9}, {3.8108879058691177`*^9, 
   3.8108879713062267`*^9}, {3.810888001579762*^9, 3.810888001809466*^9}, {
   3.8108880697999268`*^9, 3.8108880909247017`*^9}, 3.8109288996465282`*^9, {
   3.810930137756193*^9, 3.810930152876602*^9}, {3.810930183008967*^9, 
   3.81093019817488*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"a7a42bee-3f3d-4528-8be3-e22da1a3e946"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "2"}], "+", "da", "+", 
   RowBox[{"4", " ", "p"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{
  3.8109301533772163`*^9, {3.8109301860827312`*^9, 3.810930198512836*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"dbec861c-c224-40e7-ac09-d6ef038bb844"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "simplify", " ", "the", " ", "lower", " ", "bound", " ", "on", " ", "l1"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "da"}], ")"}]}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"da", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "da"}], 
              RowBox[{
               SuperscriptBox["d", "2"], " ", "da"}]]}]}], ")"}]}]}], 
        ")"}]}]}], 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "da"}], ")"}]}]], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.811330245673093*^9, 3.811330279370658*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"791d42f5-dd81-43a8-9df5-4e5bb2c8d5a6"],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "da"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.811330280049316*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"8d40c05c-0632-4a12-9ae0-567ad9e45538"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "simplify", " ", "the", " ", "upper", " ", "bound", " ", "on", " ", "l1"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "d"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "da"}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8113302866992893`*^9, 3.811330321232271*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e8a5399d-5895-4284-9e91-9aa9126dfc48"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", 
   RowBox[{"d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "da"}], ")"}]}], "-", "da"}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.811330321943665*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0ae45024-c323-4c56-9f66-4262c412366f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "now", " ", "analyze", " ", "the", " ", "dual", " ", 
    "program"}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.810602641476225*^9, 3.810602649506475*^9}, {
  3.811330935142592*^9, 
  3.811330935910087*^9}},ExpressionUUID->"7673ea52-457b-47f7-9277-\
804127bf8d7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}], ",", " ", 
       RowBox[{"(", 
        RowBox[{"da", "-", "1"}], ")"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}]}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"da", "+", "1"}], ")"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", " ", "1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"da", "+", "1"}], ")"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], " ", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ",", " ", "1", " ", 
       ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "+", "1"}], ")"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}], ",", " ", 
       RowBox[{"(", 
        RowBox[{"da", "-", "1"}], ")"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"da", "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"da", "-", "1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"y", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7", 
     ",", "y8", ",", "y9", ",", "y10", ",", "y11"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "A", "]"}], ".", "y"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.810602685937435*^9, 3.810602890000084*^9}, {
  3.810603083675378*^9, 3.810603136886023*^9}, {3.8109289498650618`*^9, 
  3.810929067486586*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7acc2d78-84ac-4f04-b651-1917a920af29"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"y1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y10"}], "-", "y11", 
        "-", "y2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y6"}], "+", "y7", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y8"}], "+", "y9"}]},
      {
       RowBox[{"y1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y8"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y9", 
         RowBox[{"1", "+", "d"}]]}]},
      {
       RowBox[{"y1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y7", 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}]},
      {
       RowBox[{"y1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y10"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", 
        FractionBox["y11", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], "-", "y11", 
        "+", "y3", "-", "y4", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], "+", "y7", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], "+", "y9"}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y9", 
         RowBox[{"1", "+", "d"}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", 
        FractionBox["y11", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox["y7", 
         RowBox[{"1", "+", "d"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]], "-", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", 
        FractionBox["y11", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", 
        "y4", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y6"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y7", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]], "-", 
        FractionBox["y9", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.810603127829728*^9, 3.8106031376088667`*^9}, 
   3.810929070447967*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"d2c76cea-d0ce-43c7-9aff-\
f6ce703ddf3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"p", ">", 
      RowBox[{"1", "/", "2"}]}], "&&", 
     RowBox[{"p", "\[LessEqual]", "1"}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"y2", "\[Equal]", "0"}], "&&", 
     RowBox[{"y4", "\[Equal]", "0"}], "&&", 
     RowBox[{"y6", "\[Equal]", "0"}], "&&", 
     RowBox[{"y8", "\[Equal]", "0"}], "&&", 
     RowBox[{"y11", "\[Equal]", "0"}], "&&", 
     RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y4", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y6", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y7", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y8", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y9", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y10", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y11", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y10"}], "-", "y11", 
       "-", "y2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}], " ", "y6"}], "+", "y7", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "da"}], ")"}], " ", "y8"}], "+", "y9"}], 
      "\[Equal]", 
      RowBox[{"1", "-", "p"}]}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y8"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y9", 
        RowBox[{"1", "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", "y2", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y7", 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y8"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y10"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", 
       FractionBox["y11", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", "y2", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y8"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], "-", "y11", 
       "+", "y3", "-", "y4", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], "+", "y7", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], "+", "y9"}], 
      "\[Equal]", "p"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y8"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y9", 
        RowBox[{"1", "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y11", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "-", "y4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y6"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y7", 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "-", 
       FractionBox["y11", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "-", "y4",
        "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y6"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y8"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "\[Equal]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
     "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7", 
      ",", "y8", ",", "y9", ",", "y10", ",", "y11"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810603147806278*^9, 3.8106033631418552`*^9}, {
  3.8106034129494143`*^9, 3.810603451148644*^9}, {3.810603487520624*^9, 
  3.8106034942865543`*^9}, {3.8106105767032633`*^9, 3.810610588093364*^9}, {
  3.8109290855539017`*^9, 3.810929088587327*^9}, {3.810929149297068*^9, 
  3.810929345900592*^9}, {3.810935053275511*^9, 3.8109350538998528`*^9}, {
  3.810935117960021*^9, 3.810935118648019*^9}, {3.810935163272538*^9, 
  3.810935164896309*^9}, {3.810935200381587*^9, 3.810935209802368*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"632efb14-463e-46eb-8742-3d9c44d4a181"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y2", "\[Equal]", "0"}], "&&", 
  RowBox[{"y4", "\[Equal]", "0"}], "&&", 
  RowBox[{"y6", "\[Equal]", "0"}], "&&", 
  RowBox[{"y8", "\[Equal]", "0"}], "&&", 
  RowBox[{"p", "\[LessEqual]", "1"}], "&&", 
  RowBox[{
   RowBox[{"2", " ", "p"}], ">", "1"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"da", "\[Equal]", "2"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "p"}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "y1"}]}]}], "&&", 
          RowBox[{
           RowBox[{"7", " ", "p"}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"14", " ", "y1"}], "+", 
            RowBox[{"6", " ", "y3"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"8", " ", "p"}], "+", 
            RowBox[{"11", " ", "y1"}]}], "\[Equal]", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", "y3"}], "+", 
            RowBox[{"24", " ", "y5"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{"6", " ", "y1"}], "+", 
            RowBox[{"4", " ", "y7"}]}], "\[Equal]", 
           RowBox[{"3", "+", 
            RowBox[{"12", " ", "y5"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{"6", " ", "y1"}], "+", 
            RowBox[{"4", " ", "y9"}]}], "\[Equal]", 
           RowBox[{"3", "+", 
            RowBox[{"12", " ", "y5"}]}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y1", "\[Equal]", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "p"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"]}]]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p", "+", 
               RowBox[{
                SuperscriptBox["d", "4"], " ", "y1"}]}], ")"}]}], "d"], 
           "\[Equal]", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "p"}], "+", "y1", "-", 
              RowBox[{"3", " ", "y3"}]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "d"], "+", 
            RowBox[{"6", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", "d"}]}], ")"}], " ", "y1"}]}], "\[Equal]", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y3", "+", 
              RowBox[{"8", " ", "y5"}]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], "d"], "+", "p", "+", "y1", "+", 
            
            RowBox[{"d", " ", "y1"}], "+", 
            RowBox[{"2", " ", "y7"}]}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "y5"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], "d"], "+", "p", "+", "y1", "+", 
            
            RowBox[{"d", " ", "y1"}], "+", 
            RowBox[{"2", " ", "y9"}]}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "y5"}]}]}], "&&", 
          RowBox[{"d", ">", "2"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y1", "\[Equal]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
      RowBox[{"y3", "\[Equal]", 
       FractionBox[
        RowBox[{"da", "-", 
         RowBox[{"da", " ", "p"}], "-", 
         RowBox[{
          SuperscriptBox["d", "4"], " ", "da", " ", "y1"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "da"}], ")"}], " ", "p"}], "+", "y1"}], 
           ")"}]}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}]}]]}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", "y1"}]}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "p"}], "+", "y1", "-", "y3"}], "da"]}], 
       "\[Equal]", 
       RowBox[{"4", " ", "y5"}]}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "d"], "+", "p", "+", "y1", "+", 
        RowBox[{"d", " ", "y1"}], "+", 
        RowBox[{"2", " ", "y7"}]}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y5"}]}]}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "d"], "+", "p", "+", "y1", "+", 
        RowBox[{"d", " ", "y1"}], "+", 
        RowBox[{"2", " ", "y9"}]}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y5"}]}]}], "&&", 
      RowBox[{"da", ">", "2"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", "2"}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"y10", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "p", "+", "y1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "da"}], ")"}], " ", "y5"}], "+", "y7", "+", "y9"}], 
    RowBox[{"1", "+", "da"}]]}], "&&", 
  RowBox[{"y11", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{
  3.810603484054537*^9, 3.8106036029495296`*^9, {3.810929335729158*^9, 
   3.8109293531866913`*^9}, {3.8109351139498997`*^9, 3.810935126717046*^9}, {
   3.8109351958908033`*^9, 3.810935213879027*^9}, 3.810935517965*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"2fbe3c6b-517d-4cae-a2cf-e2833c206c80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
     RowBox[{
      SuperscriptBox["d", "2"], " ", "da"}]], "+", 
    FractionBox[
     RowBox[{"da", "-", 
      RowBox[{"da", " ", "p"}], "-", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", "da", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "da"}], ")"}], " ", "p"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "da"}]]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "da"}], ")"}]}]]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.810929608322651*^9, 3.810929629234683*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f69c5a69-6a0e-4855-ae0c-ba3668ded349"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "2"}], "+", "da", "+", 
   RowBox[{"4", " ", "p"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810929629852498*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"e2ca5191-5f98-46d9-8e81-e86e4d48c8d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "da", "+", 
        RowBox[{"4", " ", "p"}]}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "da"}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "da"}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}]}], ")"}], "/", "p"}], "]"}],
   "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.810929679239091*^9, 3.810929711290784*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6602f95d-4755-4f4a-8789-0287a23cde92"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", "da"}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810929711755526*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"23339377-536d-42f9-b7f6-744e840d0998"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8106036049572277`*^9, 3.8106039216175203`*^9}, 
   3.810604013639542*^9, {3.810604996407702*^9, 3.810604999335042*^9}, {
   3.8106077770726843`*^9, 3.810607778381922*^9}, {3.8106078130447702`*^9, 
   3.810607813321851*^9}, {3.810607849085422*^9, 3.8106078537653017`*^9}, {
   3.8106080752971077`*^9, 3.810608091100769*^9}, {3.810608198918693*^9, 
   3.810608199267708*^9}, {3.810608431459786*^9, 3.8106084320434313`*^9}, 
   3.810935236864582*^9},ExpressionUUID->"9e6f2565-96a0-43c9-9a63-\
ea498144f5ca"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8109354854020042`*^9, 
  3.81093548540733*^9}},ExpressionUUID->"adf6627b-b5cd-439a-b382-\
54672da7e757"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"p", ">", 
      RowBox[{"1", "/", "2"}]}], "&&", 
     RowBox[{"p", "\[LessEqual]", "1"}], "&&", 
     RowBox[{"d", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"da", "\[GreaterEqual]", "2"}], "&&", 
     RowBox[{"y1", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y3", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y5", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y7", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y9", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y10", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"y1", "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{"y3", "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "da", "+", 
        RowBox[{"2", " ", "p"}], "-", 
        RowBox[{"da", " ", "p"}]}], 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{"y5", "==", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "p"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{"y7", "==", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da", "+", 
          RowBox[{"2", " ", "p"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{"y9", "\[Equal]", "y7"}], "&&", 
     RowBox[{"y10", "==", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "p"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], "+", "y7", "+",
        "y9"}], "\[Equal]", 
      RowBox[{"1", "-", "p"}]}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y9", 
        RowBox[{"1", "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y7", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"y1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y10"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "da"}], ")"}], " ", "y5"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], "+", "y3", 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], "+", "y7", "+",
        "y9"}], "\[Equal]", "p"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", 
       FractionBox["y9", 
        RowBox[{"1", "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "da"}], ")"}], " ", "y10"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], "+", "y3", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
        RowBox[{"1", "+", "d"}]], "+", 
       FractionBox["y7", 
        RowBox[{"1", "+", "d"}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y10"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"]], "+", "y3", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "da"}], ")"}], " ", "y5"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]], "-", 
       FractionBox["y7", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]], "-", 
       FractionBox["y9", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}]]}], "\[Equal]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y1", ",", "y3", ",", "y5", ",", "y7", ",", "y9", ",", "y10"}], 
     "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810935296647472*^9, 3.8109354469797897`*^9}, 
   3.810935508654737*^9, {3.8109355758577757`*^9, 3.810935586005999*^9}, {
   3.81093562791181*^9, 3.810935760833329*^9}, 3.810935830644475*^9, {
   3.810935908708027*^9, 3.810935924680444*^9}, 3.810938629847492*^9, 
   3.810938878444989*^9, {3.8109389213206377`*^9, 3.810938922046692*^9}, {
   3.81093928405719*^9, 3.8109393114949923`*^9}, {3.810939420039577*^9, 
   3.810939480682621*^9}, {3.810939627398966*^9, 3.810939629900975*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"ad4d286d-19ce-4a54-ba4b-77fc2e4d37a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y7", "\[Equal]", "y9"}], "&&", 
  RowBox[{"p", "\[LessEqual]", "1"}], "&&", 
  RowBox[{
   RowBox[{"2", " ", "p"}], ">", "1"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"da", "\[Equal]", "2"}], "&&", 
      RowBox[{
       RowBox[{"p", "+", "y1", "+", "y7", "+", "y9"}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "y10"}], "+", 
        RowBox[{"3", " ", "y5"}]}]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "p"}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "y1"}]}]}], "&&", 
          RowBox[{
           RowBox[{"18", " ", "p"}], "\[Equal]", 
           RowBox[{"9", "+", 
            RowBox[{"32", " ", "y5"}]}]}], "&&", 
          RowBox[{
           RowBox[{"5", "+", 
            RowBox[{"16", " ", "p"}]}], "\[Equal]", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"y1", "+", 
              RowBox[{"8", " ", "y7"}]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"8", " ", "y3"}], "\[Equal]", "1"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "p"}]}], "\[Equal]", 
           RowBox[{"y1", "+", 
            RowBox[{"3", " ", "y3"}], "+", 
            RowBox[{"8", " ", "y7"}]}]}], "&&", 
          RowBox[{"y1", "\[Equal]", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "p"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"]}]]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "d", " ", "y3"}], "\[Equal]", 
           FractionBox["1", "d"]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "p"}]}], ")"}]}], "d"], "\[Equal]", 
           RowBox[{"8", " ", "d", " ", "y5"}]}], "&&", 
          RowBox[{"d", ">", "2"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y1", "\[Equal]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
      RowBox[{"y10", "\[Equal]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "+", "y1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "da"}], ")"}], " ", "y5"}], "+", "y7", "+", 
         "y9"}], 
        RowBox[{"1", "+", "da"}]]}], "&&", 
      RowBox[{"y3", "\[Equal]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "da", "+", 
         RowBox[{"2", " ", "p"}], "-", 
         RowBox[{"da", " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}], "&&", 
      RowBox[{
       RowBox[{"4", " ", "d", " ", "y5"}], "\[Equal]", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}]}], 
        RowBox[{"d", " ", "da"}]]}], "&&", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "p"}], "-", "y1", "+", "y3", "+", 
         RowBox[{"da", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y1", "+", "y3", "+", 
            RowBox[{"4", " ", "y7"}]}], ")"}]}]}], "da"], "\[Equal]", "0"}], "&&", 
      RowBox[{"da", ">", "2"}], "&&", 
      RowBox[{"d", "\[GreaterEqual]", "2"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8109355773691273`*^9, 3.810935632786764*^9}, 
   3.8109356786353197`*^9, 3.8109357321460743`*^9, {3.810935827491137*^9, 
   3.81093583273845*^9}, 3.810935959451543*^9, 3.810938672678122*^9, {
   3.810938915472539*^9, 3.81093893600455*^9}, 3.810939403565015*^9, 
   3.810939445287199*^9, 3.810939501716894*^9, 3.810939650920349*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"8575f72e-6e9f-4e77-9f48-545d4eba22e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", "y3", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.810936610345125*^9, 3.810936613552981*^9}, {
  3.810938775507577*^9, 3.810938778075481*^9}, {3.811330365902751*^9, 
  3.8113303683833017`*^9}},ExpressionUUID->"7d40c9a4-f8dd-4436-82fb-\
848f067098ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{"da", "-", 
    RowBox[{"da", " ", "p"}], "-", 
    RowBox[{
     SuperscriptBox["d", "4"], " ", "da", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "da"}]]}], "+", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "da"}], ")"}], " ", "p"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}], ")"}]}]}], 
   RowBox[{
    SuperscriptBox["d", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "da"}], ")"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.8109364887457333`*^9, 3.8109364910952053`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"121280fb-5da3-4b97-bb5e-4efbf7afcf07"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", "da", "+", 
   RowBox[{"2", " ", "p"}], "-", 
   RowBox[{"da", " ", "p"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810936492009653*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"8bb3c995-2e7e-4e93-9e2e-c4409cfee974"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", "y5", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.810936616784088*^9, 3.810936620648629*^9}, {
  3.8109387994196863`*^9, 3.810938801955155*^9}, {3.810939194622991*^9, 
  3.810939195390829*^9}, {3.811330362270514*^9, 
  3.811330364118587*^9}},ExpressionUUID->"64522bc3-0130-4af5-b6d7-\
878ee15c9d7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
           RowBox[{
            SuperscriptBox["d", "2"], " ", "da"}]]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "da"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "p"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "da", "+", 
         RowBox[{"2", " ", "p"}], "-", 
         RowBox[{"da", " ", "p"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], " ", "da"}]]}], "da"]}], ")"}], "/", "4"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.81093657075456*^9, 3.810936601306898*^9}, {
  3.8109389539033337`*^9, 3.810939003165225*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"5fb27ede-e35f-4ed5-b9a1-88d37ba82e9a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "p"}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810936602892701*^9, 3.8109390039310827`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"c7930a49-7fd3-42c1-875b-547b18dfee5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", "y7", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "da"}], ")"}], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["d", "2"], " ", "da"}]]}], "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "d"], "+", "p", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "da"}]], "+", 
        RowBox[{"d", " ", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "da"}]]}]}], ")"}]}], ")"}], "/", 
    "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.810936723824891*^9, 3.810936787289226*^9}, {
  3.810939064454735*^9, 3.810939102602541*^9}, {3.810939197904817*^9, 
  3.810939199311469*^9}, {3.811330357072125*^9, 
  3.811330359744276*^9}},ExpressionUUID->"2afccc35-e129-43ad-855e-\
6a9ac388ad1a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "da", "+", 
     RowBox[{"2", " ", "p"}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810936788027803*^9, 3.810939103272743*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"55261e59-29f2-41f4-b698-6c0278411278"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", "y9", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "da"}], ")"}], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["d", "2"], " ", "da"}]]}], "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "d"], "+", "p", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "da"}]], "+", 
        RowBox[{"d", " ", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "da"}]]}]}], ")"}]}], ")"}], "/", 
    "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.810937304531988*^9, 3.810937393375162*^9}, 
   3.810938707552507*^9, {3.8109391737854548`*^9, 3.8109392183837137`*^9}, {
   3.8109395281870604`*^9, 3.810939529346686*^9}, {3.811330353504183*^9, 
   3.811330354527294*^9}},ExpressionUUID->"56d67561-a866-4b86-92e0-\
16f1e82c9ef0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "da", "+", 
     RowBox[{"2", " ", "p"}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.81093739445619*^9, 3.810939218987822*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"567a8f93-0ec7-401a-9cef-0c6ae32b7ee9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "y10", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "p", "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "da"}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "da"}], ")"}], " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "p"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "2"], " ", "da"}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "da", "+", 
         RowBox[{"2", " ", "p"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", "da"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "da", "+", 
         RowBox[{"2", " ", "p"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", "da"}]]}], 
    RowBox[{"1", "+", "da"}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.8109374928470917`*^9, 3.8109375273111973`*^9}, {
  3.810939525013797*^9, 3.8109395525878153`*^9}, {3.810939739212956*^9, 
  3.810939740843849*^9}, {3.811330348305229*^9, 
  3.811330349399576*^9}},ExpressionUUID->"3dbe5d1a-35c1-4bd7-8934-\
810319e9699d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "p"}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810937527780603*^9, 3.810939553369693*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"6b0617b3-81e1-48fc-9781-1d303ead6ba5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", "p", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
     RowBox[{
      SuperscriptBox["d", "2"], " ", "da"}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "da"}], ")"}], " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "p"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", "da"}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "da"}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "da"}], ")"}]}], "+", 
        RowBox[{"2", " ", "p"}], "+", 
        RowBox[{"4", " ", "d", " ", "p"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", "da", " ", "p"}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "2"], " ", "da"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d", "+", "da", "+", 
        RowBox[{"2", " ", "d", " ", "da"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", "da"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "da"}]}], ")"}]}]}], ")"}], " ", "p"}]}], 
       ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "2"], " ", "da"}]]}], 
   RowBox[{"1", "+", "da"}]], "]"}]], "Input",
 CellChangeTimes->{{3.8109383221818237`*^9, 3.810938324797789*^9}, {
  3.8109383565246983`*^9, 3.810938382666726*^9}, {3.810938413325045*^9, 
  3.810938420827409*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"66d3e695-218f-4190-9b5c-b74895f96d40"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "p"}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["d", "2"], " ", "da"}]]}]], "Output",
 CellChangeTimes->{
  3.810938326463925*^9, {3.8109383571591167`*^9, 3.8109383840791388`*^9}, 
   3.810938421320345*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"cfca8ecd-a1c3-4a9a-8db9-28f4b5b7bb38"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"y1", " ", "+", " ", "y3"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.810939732387967*^9, 
  3.81093974440268*^9}},ExpressionUUID->"4b43b44d-fada-4507-a577-\
5f304dc20afa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "da"}], ")"}], " ", "p"}]}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", "da"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "da", "+", 
     RowBox[{"2", " ", "p"}], "-", 
     RowBox[{"da", " ", "p"}]}], 
    RowBox[{
     SuperscriptBox["d", "2"], " ", "da"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.810939746067317*^9, 3.810939753586828*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"80430450-3553-490e-ba74-33249b567141"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "2"}], "+", "da", "+", 
   RowBox[{"4", " ", "p"}]}], 
  RowBox[{
   SuperscriptBox["d", "2"], " ", "da"}]]], "Output",
 CellChangeTimes->{3.810939754907043*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"9f283999-593f-4848-b104-861fdecb1296"]
}, Open  ]]
},
WindowSize->{1321, 755},
WindowMargins->{{Automatic, 0}, {-241, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 351, 8, 52, "Input",ExpressionUUID->"cf125d85-d3c1-4e61-9225-9c76f4ec328a"],
Cell[CellGroupData[{
Cell[934, 32, 10712, 318, 263, "Input",ExpressionUUID->"5a391818-f526-40c2-a791-9f245b939fe5"],
Cell[11649, 352, 3098, 93, 101, "Output",ExpressionUUID->"3460b37b-f050-461b-b812-f85a2bfb8940"]
}, Open  ]],
Cell[14762, 448, 254, 6, 30, "Input",ExpressionUUID->"14cd78ed-7f0c-46e9-8ee8-1354d8f3dd91"],
Cell[CellGroupData[{
Cell[15041, 458, 2561, 76, 60, "Input",ExpressionUUID->"689d8f96-57e9-4c29-8f8b-c6b26d629903"],
Cell[17605, 536, 469, 14, 56, "Output",ExpressionUUID->"baa53792-4a15-4e09-a3fd-7b94cef9aa26"]
}, Open  ]],
Cell[18089, 553, 281, 6, 30, "Input",ExpressionUUID->"6bf5bb4a-151d-407c-84e4-06350c2370ac"],
Cell[CellGroupData[{
Cell[18395, 563, 1039, 24, 50, "Input",ExpressionUUID->"a7a42bee-3f3d-4528-8be3-e22da1a3e946"],
Cell[19437, 589, 348, 9, 53, "Output",ExpressionUUID->"dbec861c-c224-40e7-ac09-d6ef038bb844"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19822, 603, 1216, 37, 108, "Input",ExpressionUUID->"791d42f5-dd81-43a8-9df5-4e5bb2c8d5a6"],
Cell[21041, 642, 266, 7, 53, "Output",ExpressionUUID->"8d40c05c-0632-4a12-9ae0-567ad9e45538"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21344, 654, 756, 23, 72, "Input",ExpressionUUID->"e8a5399d-5895-4284-9e91-9aa9126dfc48"],
Cell[22103, 679, 349, 10, 53, "Output",ExpressionUUID->"0ae45024-c323-4c56-9f66-4262c412366f"]
}, Open  ]],
Cell[22467, 692, 360, 9, 52, "Input",ExpressionUUID->"7673ea52-457b-47f7-9277-804127bf8d7e"],
Cell[CellGroupData[{
Cell[22852, 705, 9162, 288, 241, "Input",ExpressionUUID->"7acc2d78-84ac-4f04-b651-1917a920af29"],
Cell[32017, 995, 8971, 286, 230, "Output",ExpressionUUID->"d2c76cea-d0ce-43c7-9aff-f6ce703ddf3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41025, 1286, 10216, 307, 333, "Input",ExpressionUUID->"632efb14-463e-46eb-8742-3d9c44d4a181"],
Cell[51244, 1595, 6822, 195, 277, "Output",ExpressionUUID->"2fbe3c6b-517d-4cae-a2cf-e2833c206c80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58103, 1795, 1487, 47, 86, "Input",ExpressionUUID->"f69c5a69-6a0e-4855-ae0c-ba3668ded349"],
Cell[59593, 1844, 295, 8, 53, "Output",ExpressionUUID->"e2ca5191-5f98-46d9-8e81-e86e4d48c8d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59925, 1857, 721, 22, 74, "Input",ExpressionUUID->"6602f95d-4755-4f4a-8789-0287a23cde92"],
Cell[60649, 1881, 242, 6, 53, "Output",ExpressionUUID->"23339377-536d-42f9-b7f6-744e840d0998"]
}, Open  ]],
Cell[60906, 1890, 553, 8, 30, "Input",ExpressionUUID->"9e6f2565-96a0-43c9-9a63-ea498144f5ca"],
Cell[61462, 1900, 153, 3, 30, "Input",ExpressionUUID->"adf6627b-b5cd-439a-b382-54672da7e757"],
Cell[CellGroupData[{
Cell[61640, 1907, 7808, 236, 231, "Input",ExpressionUUID->"ad4d286d-19ce-4a54-ba4b-77fc2e4d37a3"],
Cell[69451, 2145, 4489, 124, 192, "Output",ExpressionUUID->"8575f72e-6e9f-4e77-9f48-545d4eba22e6"]
}, Open  ]],
Cell[73955, 2272, 321, 6, 52, "Input",ExpressionUUID->"7d40c9a4-f8dd-4436-82fb-848f067098ff"],
Cell[CellGroupData[{
Cell[74301, 2282, 1151, 36, 61, "Input",ExpressionUUID->"121280fb-5da3-4b97-bb5e-4efbf7afcf07"],
Cell[75455, 2320, 330, 9, 53, "Output",ExpressionUUID->"8bb3c995-2e7e-4e93-9e2e-c4409cfee974"]
}, Open  ]],
Cell[75800, 2332, 370, 7, 52, "Input",ExpressionUUID->"64522bc3-0130-4af5-b6d7-878ee15c9d7c"],
Cell[CellGroupData[{
Cell[76195, 2343, 1465, 45, 68, "Input",ExpressionUUID->"5fb27ede-e35f-4ed5-b9a1-88d37ba82e9a"],
Cell[77663, 2390, 447, 13, 55, "Output",ExpressionUUID->"c7930a49-7fd3-42c1-875b-547b18dfee5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78147, 2408, 1641, 48, 97, "Input",ExpressionUUID->"2afccc35-e129-43ad-855e-6a9ac388ad1a"],
Cell[79791, 2458, 477, 14, 57, "Output",ExpressionUUID->"55261e59-29f2-41f4-b698-6c0278411278"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80305, 2477, 1672, 48, 97, "Input",ExpressionUUID->"56d67561-a866-4b86-92e0-16f1e82c9ef0"],
Cell[81980, 2527, 476, 14, 57, "Output",ExpressionUUID->"567a8f93-0ec7-401a-9cef-0c6ae32b7ee9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82493, 2546, 1891, 58, 88, "Input",ExpressionUUID->"3dbe5d1a-35c1-4bd7-8934-810319e9699d"],
Cell[84387, 2606, 467, 14, 55, "Output",ExpressionUUID->"6b0617b3-81e1-48fc-9781-1d303ead6ba5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84891, 2625, 2199, 67, 61, "Input",ExpressionUUID->"66d3e695-218f-4190-9b5c-b74895f96d40"],
Cell[87093, 2694, 586, 18, 53, "Output",ExpressionUUID->"cfca8ecd-a1c3-4a9a-8db9-28f4b5b7bb38"]
}, Open  ]],
Cell[87694, 2715, 221, 5, 30, "Input",ExpressionUUID->"4b43b44d-fada-4507-a577-5f304dc20afa"],
Cell[CellGroupData[{
Cell[87940, 2724, 631, 19, 50, "Input",ExpressionUUID->"80430450-3553-490e-ba74-33249b567141"],
Cell[88574, 2745, 295, 8, 53, "Output",ExpressionUUID->"9f283999-593f-4848-b104-861fdecb1296"]
}, Open  ]]
}
]
*)



==> anc/matlab/GADC_Kraus_ops.m <==
function [out] = GADC_Kraus_ops(g,N)

% Last Modified: 24 May 2018

% Kraus operators of the GADC.

if N==0
    A1=[1,0;0,sqrt(1-g)];
    A2=[0,sqrt(g);0,0];
    out={A1,A2};
elseif N==1
    A1=[sqrt(1-g),0;0,1];
    A2=[0,0;sqrt(g),0];
    out={A1,A2};
else
    A1=sqrt(1-N)*[1,0;0,sqrt(1-g)]; 
    A2=sqrt(1-N)*[0,sqrt(g);0,0]; 
    A3=sqrt(N)*[sqrt(1-g),0;0,1]; 
    A4=sqrt(N)*[0,0;sqrt(g),0];
    out={A1,A2,A3,A4};
end




end



==> anc/matlab/KPF16_2_diamond_dist.m <==

% computes normalized diamond distance of second KPF16 protocol to ideal
% swap channel

% requires CVX and QETLab

d = 2;

p1_vec = [0:0.1:1];

Choi2 = kron(eye(d), PermuteSystems(kron(d*MaxEntangled(d)*MaxEntangled(d)',eye(d)/d),[1 3 2]));

Choi3 = kron(PermuteSystems(kron(d*MaxEntangled(d)*MaxEntangled(d)',eye(d)/d),[1 3 2]), eye(d));

for i = 1:length(p1_vec)
    
    p1 = p1_vec(i);
    
    % order is QA CA CB QB

    Choi_KPF16 =  (1-p1)  * Choi2 + p1  * Choi3  ;

    idealSWAPChoi = PermuteSystems(d^2*kron(MaxEntangled(d)*MaxEntangled(d)',MaxEntangled(d)*MaxEntangled(d)'),[1 3 2 4]);

    sim_err(i) = 1/2 * DiamondNorm(Choi_KPF16 - idealSWAPChoi);

    i
        
end

plot(p1_vec,sim_err)



==> anc/matlab/KPF16_diamond_dist.m <==

% computes normalized diamond distance of first KPF16 protocol to ideal
% swap channel

% requires CVX and QETLab


d = 2;

p1_vec = [0:0.1:1];

p2_vec = p1_vec;

Choi1 = kron( kron(eye(d), MaxEntangled(d)*MaxEntangled(d)'),eye(d));
Choi2 = kron(eye(d), PermuteSystems(kron(d*MaxEntangled(d)*MaxEntangled(d)',eye(d)/d),[1 3 2]));
Choi3 = kron(PermuteSystems(kron(d*MaxEntangled(d)*MaxEntangled(d)',eye(d)/d),[1 3 2]), eye(d));
Choi4 = eye(d^4)/d^2;

for i = 1:length(p1_vec)
    
    p1 = p1_vec(i);
    
    for j = 1:length(p2_vec)

        p2 = p2_vec(j);

        % order is QA CA CB QB

        Choi_KPF16 = (1-p1) * (1-p2) * Choi1 + (1-p1) * p2 * Choi2 + p1 * (1-p2) * Choi3 + p1 * p2 * Choi4 ;

        idealSWAPChoi = PermuteSystems(d^2*kron(MaxEntangled(d)*MaxEntangled(d)',MaxEntangled(d)*MaxEntangled(d)'),[1 3 2 4]);

        sim_err(i,j) = 1/2 * DiamondNorm(Choi_KPF16 - idealSWAPChoi);

        i
        j
    end
end

surf(p1_vec,p2_vec,sim_err)



==> anc/matlab/SDP_SWAP_GADC.m <==
clear

% load gadc_data.mat

% initialize 4-dim Bell state (i.e., two ebits)

PhiAB = 1/2 * [1; 0; 0; 0; 0; 1; 0; 0; 0; 0; 1; 0; 0; 0; 0; 1];

% vectors for damping and noise parameters for GADC

g_vec = [0.0 : 0.05: 1.0];

N_vec = [0.0 : 0.05: 1.0];

% matrix for result of SDP

p_mat = zeros(length(g_vec),length(N_vec));

% loop over all values of damping and noise parameters

for m = 1:length(g_vec)
    
    for n = 1:length(N_vec)

        g = g_vec(m);

        N_noise = N_vec(n);

        % analytical expression for simulation error using twirled state
        % (see Mathematica for derivation)

        upper_bnd(m,n) = min([1-(1+(g/2)*(g-2-2*(1-N_noise)*g*N_noise))^2,...
                             (1-1/4)]);

        % density operator for max. entangled state

        rhoAB = PhiAB * PhiAB';
        
        % get the Kraus operators for the GADC with the relevant parameters

        GADCKraus = GADC_Kraus_ops(g,N_noise);

        rho_out = zeros(size(rhoAB));

        % act on the max. entangled state with four instances of the GADC
        
        for i = 1:length(GADCKraus)

            for j = 1:length(GADCKraus)

                for k = 1:length(GADCKraus)

                    for l = 1:length(GADCKraus)

                        tensorKraus = kron(kron(kron(GADCKraus{i}, GADCKraus{j}),GADCKraus{k}),GADCKraus{l});

                        rho_out = rho_out + tensorKraus * rhoAB * tensorKraus'; 

                    end

                end

            end

        end

        d = 2;

        [dim,other] = size(rho_out);
        
        % evaluate the SDP for the lower bound on the simulation error when
        % using rho_out as the resource state

        cvx_begin sdp quiet

            variable K(dim,dim) complex semidefinite
            variable L(dim,dim) complex semidefinite
            variable M(dim,dim) complex semidefinite
            variable N(dim,dim) complex semidefinite

            p = 1 - trace(K*rho_out);

            minimize p

            subject to

                K + L + M + N == eye(dim);

                PartialTranspose(K + L/(d+1) + M/(d+1) + N/(d+1)^2) >= 0;

                (1/(d-1)) * PartialTranspose(L +  N/(d+1)) >= PartialTranspose(K + M/(d+1));

                (1/(d-1)) * PartialTranspose(M +  N/(d+1)) >= PartialTranspose(K + L/(d+1));

                PartialTranspose(K +  N/(d-1)^2) >= (1/(d-1)) * PartialTranspose(L + M);

        cvx_end

        % store optimal value

        p_mat(m,n) = p;

        % indicate how far along we are in the calculation
        
        m
        n

    end
    
end

% plot the difference between the lower bound and the upper bound (result
% is that they agree up to numerical precision)

surf(N_vec, g_vec, abs(upper_bnd - p_mat))

xlabel('N')
ylabel('\gamma')

shading interp

% calculate the overall difference and we find it is small

norm(upper_bnd - p_mat,Inf)

% save all of the data since the calculation takes a few minutes on a
% laptop

save gadc_data.mat

figure 

% plot the achievable upper bound

surf(N_vec, g_vec, upper_bnd )

xlabel('N')
ylabel('\gamma')

shading interp



==> anc/matlab/SDP_SWAP_dual_Werner_matrix_A.m <==
% dual SDP for Werner state

% requires CVX

d = 7;

da = 5;

p = .7;

b = [1 -1 1 -1 0 0 0 0 0 0 0];

c = [1-p 0 0 0 p 0 0 0]';

A = [1 1 1 1 0 0 0 0;
     -1 -1 -1 -1 0 0 0 0;
     0 0 0 0 1 1 1 1;
     0 0 0 0 -1 -1 -1 -1;
     -(da+1) -(da+1)/(d+1) -(da+1)/(d+1) -(da+1)/(d+1)^2 (da-1) (da-1)/(d+1) (da-1)/(d+1) (da-1)/(d+1)^2;
     (da+1) -(da+1)/(d-1) (da+1)/(d+1) -(da+1)/(d^2-1)  -(da-1) (da-1)/(d-1) -(da-1)/(d+1) (da+1)/(d^2-1);
     1 -1/(d-1) 1/(d+1) -1/(d^2-1) 1 -1/(d-1) 1/(d+1) -1/(d^2-1);
     (da+1)  (da+1)/(d+1) -(da+1)/(d-1) -(da+1)/(d^2-1)  -(da-1)  -(da-1)/(d+1) (da-1)/(d-1) (da-1)/(d^2-1);
     1  1/(d+1) -1/(d-1) -1/(d^2-1) 1 1/(d+1) -1/(d-1) -1/(d^2-1);
     -(da+1) (da+1)/(d-1) (da+1)/(d-1) -(da+1)/(d-1)^2 (da-1) -(da-1)/(d-1) -(da-1)/(d-1) (da-1)/(d-1)^2;
     -1 1/(d-1) 1/(d-1) -1/(d-1)^2 -1 1/(d-1) 1/(d-1) -1/(d-1)^2];

cvx_begin sdp quiet
    
    variable y(11) nonnegative
    
    minimize b * y;
    
    subject to
        
    A'*y >= c;
   
        
cvx_end

b*y

y

A'*y

==> anc/matlab/SDP_SWAP_dual_isotropic_matrix_A.m <==
% dual SDP for isotropic state

% requires CVX

d = 6;

da = 40;

F = .25;

b = [1 -1 1 -1 0 0 0 0 0 0 0];

c = [F 0 0 0 1-F 0 0 0]';

A = [1 1 1 1 0 0 0 0;
     -1 -1 -1 -1 0 0 0 0;
     0 0 0 0 1 1 1 1;
     0 0 0 0 -1 -1 -1 -1;
     1 1/(d+1) 1/(d+1) 1/(d+1)^2 -(da+1) -(da+1)/(d+1) -(da+1)/(d+1) -(da+1)/(d+1)^2;
     1 -1/(d-1) 1/(d+1) -1/(d^2-1) da-1 -(da-1)/(d-1) (da-1)/(d+1) -(da-1)/(d^2-1);
     -1 1/(d-1) -1/(d+1) 1/(d^2-1) da+1 -(da+1)/(d-1) (da+1)/(d+1) -(da+1)/(d^2-1);
     1 1/(d+1) -1/(d-1) -1/(d^2-1) da-1 (da-1)/(d+1) -(da-1)/(d-1) -(da-1)/(d^2-1);
     -1 -1/(d+1) 1/(d-1) 1/(d^2-1) da+1 (da+1)/(d+1) -(da+1)/(d-1) -(da+1)/(d^2-1);
     -1 1/(d-1) 1/(d-1) -1/(d-1)^2 -(da-1) (da-1)/(d-1) (da-1)/(d-1) -(da-1)/(d-1)^2;
     1 -1/(d-1) -1/(d-1) 1/(d-1)^2 -(da+1) (da+1)/(d-1) (da+1)/(d-1) -(da+1)/(d-1)^2];

cvx_begin sdp quiet
    
    variable y(11) nonnegative
    
    minimize b * y;
    
    subject to
        
    A'*y >= c;
   
        
cvx_end

b*y

y

A'*y

==> anc/matlab/SDP_SWAP_dual_no_resource.m <==
% dual SDP when there is no resource state

% requires CVX

clear

d = 2;

cvx_begin sdp quiet
    
    variable y1 
    variable y2 
    variable y3 
    variable y4 
    variable y5 

    minimize y4
    
    subject to

        % for trivial resource case
        
        y1 >= 0;
        y2 >= 0;
        y3 >= 0;
        y4 >= 0;
        y5 >= 0;
        
         y1 + y2 - y3 + y4 - y5 >= 1;
         - y1/(d-1) + y2/(d+1) + y3/(d-1) + y4  - y5 >= 0;
          y1/(d+1) - y2/(d-1) + y3/(d-1) + y4 - y5 >= 0;
        - y1/(d^2-1) - y2/(d^2-1) - y3/((d-1)^2) + y4 - y5 >= 0;
        
        
        
cvx_end


1 - y4

y1
y2
y3
y4
y5














==> anc/matlab/SDP_SWAP_primal_Werner_matrix_A.m <==
% primal SDP for Werner state

% requires CVX

d = 4;

da = 5;

p = .1;

b = [1 -1 1 -1 0 0 0 0 0 0 0]';

c = [1-p 0 0 0 p 0 0 0];

A = [1 1 1 1 0 0 0 0;
     -1 -1 -1 -1 0 0 0 0;
     0 0 0 0 1 1 1 1;
     0 0 0 0 -1 -1 -1 -1;
     -(da+1) -(da+1)/(d+1) -(da+1)/(d+1) -(da+1)/(d+1)^2 (da-1) (da-1)/(d+1) (da-1)/(d+1) (da-1)/(d+1)^2;
     (da+1) -(da+1)/(d-1) (da+1)/(d+1) -(da+1)/(d^2-1)  -(da-1) (da-1)/(d-1) -(da-1)/(d+1) (da+1)/(d^2-1);
     1 -1/(d-1) 1/(d+1) -1/(d^2-1) 1 -1/(d-1) 1/(d+1) -1/(d^2-1);
     (da+1)  (da+1)/(d+1) -(da+1)/(d-1) -(da+1)/(d^2-1)  -(da-1)  -(da-1)/(d+1) (da-1)/(d-1) (da-1)/(d^2-1);
     1  1/(d+1) -1/(d-1) -1/(d^2-1) 1 1/(d+1) -1/(d-1) -1/(d^2-1);
     -(da+1) (da+1)/(d-1) (da+1)/(d-1) -(da+1)/(d-1)^2 (da-1) -(da-1)/(d-1) -(da-1)/(d-1) (da-1)/(d-1)^2;
     -1 1/(d-1) 1/(d-1) -1/(d-1)^2 -1 1/(d-1) 1/(d-1) -1/(d-1)^2];

cvx_begin sdp quiet
    
    variable x(8) nonnegative
    
    maximize c * x;
    
    subject to
        
    A*x <= b;
   
        
cvx_end

c*x

A*x



==> anc/matlab/SDP_SWAP_primal_isotropic_matrix_A.m <==
% primal SDP for isotropic state

% requires CVX

d = 2;

da = 5;

F = 1/3;

b = [1 -1 1 -1 0 0 0 0 0 0 0]';

c = [F 0 0 0 1-F 0 0 0];

A = [1 1 1 1 0 0 0 0;
     -1 -1 -1 -1 0 0 0 0;
     0 0 0 0 1 1 1 1;
     0 0 0 0 -1 -1 -1 -1;
     1 1/(d+1) 1/(d+1) 1/(d+1)^2 -(da+1) -(da+1)/(d+1) -(da+1)/(d+1) -(da+1)/(d+1)^2;
     1 -1/(d-1) 1/(d+1) -1/(d^2-1) da-1 -(da-1)/(d-1) (da-1)/(d+1) -(da-1)/(d^2-1);
     -1 1/(d-1) -1/(d+1) 1/(d^2-1) da+1 -(da+1)/(d-1) (da+1)/(d+1) -(da+1)/(d^2-1);
     1 1/(d+1) -1/(d-1) -1/(d^2-1) da-1 (da-1)/(d+1) -(da-1)/(d-1) -(da-1)/(d^2-1);
     -1 -1/(d+1) 1/(d-1) 1/(d^2-1) da+1 (da+1)/(d+1) -(da+1)/(d-1) -(da+1)/(d^2-1);
     -1 1/(d-1) 1/(d-1) -1/(d-1)^2 -(da-1) (da-1)/(d-1) (da-1)/(d-1) -(da-1)/(d-1)^2;
     1 -1/(d-1) -1/(d-1) 1/(d-1)^2 -(da+1) (da+1)/(d-1) (da+1)/(d-1) -(da+1)/(d-1)^2];

cvx_begin sdp quiet
    
    variable k1 nonnegative
    variable l1 nonnegative
    variable m1 nonnegative
    variable n1 nonnegative
    variable k2 nonnegative
    variable l2 nonnegative
    variable m2 nonnegative
    variable n2 nonnegative
    
    variable x(8) nonnegative
    
    maximize c * x;
    
    subject to
    
    x == [k1 l1 m1 n1 k2 l1 m2 n2]';
        
    A*x <= b;
   
        
cvx_end



k1*F + k2*(1-F)

A*x

k1 
l1 
m1 
n1 


k2 
l2 
m2 
n2 



==> anc/matlab/SDP_SWAP_primal_no_resource.m <==

% primal SDP when there is no resource state

d = 3;

cvx_begin sdp quiet
    
    variable K nonnegative
    variable L nonnegative
    variable M nonnegative
    variable N nonnegative
    
    maximize K
    
    subject to
        
        K + L + M + N == 1;
    
        % for trivial resource case
        
        (K + L/(d+1) + M/(d+1) + N/(d+1)^2) >= 0;
        
        (1/(d-1)) * (L +  N/(d+1)) >= (K + M/(d+1));
        
        (1/(d-1)) * (M +  N/(d+1)) >= (K + L/(d+1));
        
        (K +  N/(d-1)^2) >= (1/(d-1)) * (L + M);

        
cvx_end



1-K

K
L
M
N
